Interpretation of AMS-02 beryllium isotope fluxes using data-driven production cross sections

The Be isotopic measurements preliminarily reported by the AMS-02 Collaboration have reached an unprecedented energy of 12 GeV/$n$. As secondary cosmic rays (CRs), the Be isotopes include both stable and unstable species, which are crucial for constraining the propagation parameters of Galactic CRs. However, uncertainties in their production cross sections can skew the interpretation of the CR data, especially when cross-section measurements are of significantly lower quality than CR measurements. In this work, we consider the uncertainties of the cross sections to interpret the Be isotopic data by adopting a cross-section parametrization that fully utilizes the available experimental data. Owing to the high-quality measurements of the $^7$Be production cross section, we innovatively employ $^7$Be instead of $^9$Be to constrain propagation parameters. Notably, the diffusion halo thickness is constrained to $5.67\pm0.76$~kpc, representing a moderate value compared to previous analogous works. Combining the well-constrained CR propagation model and the precise CR measurements of $^9$Be, we conversely constrain the major production cross section of $^9$Be and find that it ought to be remarkably lower than previously thought. Our analysis also questions the reliability of certain cross sections measured by some experiments, potentially marking the first time CR data has been used to identify dubious nucleon production cross sections. The method presented in this work holds promise for analyzing upcoming isotopic data from other nuclei.

==> anc/eval_iso_cs.dat <==
" (add) [We90]*[Ze11]*... are transfered from elemental charge changing to isotopic;
"===="====!===="====!===="====!===="====!===="====!===="====!===="====!===="====!
"   Zi.Ai  Zf.Af  Emev/n    CSmb   CSerr       Ref.     
     6.12   5.11  13500.    32.36  2.644    ! [NA61/SHINE]
     6.12   5.10  13500.    13.92  2.850    ! [NA61/SHINE]
#    6.12   6.11  13500.    33.4  3.1    ! [NA61/SHINE]
    26.56   4.07    800.0   3.12   0.23   ! [Di89]
    26.56   4.07   1200.0   5.26   0.40   ! [Di89]
    26.56   4.07   2600.0   8.33   0.61   ! [Di89]
    26.56   4.07    660.0   3.13   0.25   ! [Al95]
     6.12   4.07     95.0   16.0   3.0    ! [Du13]
    6.12   6.10  2100.0    2.38   0.240    ! [Ol83]
    6.12   6.10  1050.0    2.52   0.280    ! [Ol83]
#    6.12   6.10   365.0    1.10  -0.300    ! [We98]
    6.12   5.10   486.0   17.10  -0.050    ! [W90]r
    6.12   5.10  2100.0   16.90   3.000    ! [Ol83]
    6.12   5.10  1050.0   20.20   2.500    ! [Ol83]
    6.12   5.10   365.0   17.10  -0.050    ! [We98]
    6.12   5.10  3660.0   12.30   3.000    ! [Ko99]
    6.12   6.10   215.1  2.52  0.33      ! [Ho19]
    6.12   6.10   184.3  2.4  0.33      ! [Ho19]
    6.12   6.10   152.8  2.53  0.34      ! [Ho19]
    6.12   6.10   121.7  2.63  0.38      ! [Ho19]
    6.12   6.10   96.5  2.91  0.38      ! [Ho19]
    6.12   6.10   75.4  3.21  0.43      ! [Ho19]
    6.12   6.10   49.3  2.69  0.4      ! [Ho19]
    6.12   6.10   40.7  2.15  0.41      ! [Ho19]
    8.16   6.11   980.0  10.3  -0.1      ! [SY57]
    8.16   6.11   835.0  10.6  -0.1      ! [SY57]
    8.16   6.11   648.0  7.9  -0.1      ! [SY57]
    8.16   6.11   522.0  10.5  -0.1      ! [SY57]
    8.16   6.11   420.0  8.4  -0.1      ! [SY57]
    6.12   6.10   365.0  3.55  -0.1      ! [SY57]
    6.12   6.10   420.0  3.3  -0.1      ! [SY57]
    6.12   6.10   522.0  3.23  -0.1      ! [SY57]
    6.12   6.10   648.0  3.04  -0.1      ! [SY57]
    6.12   6.10   832.0  2.55  -0.1      ! [SY57]
    6.12   6.10   980.0  2.67  -0.1      ! [SY57]
    7.14   6.11   980.0  20.6  -0.1      ! [SY57]
    7.14   6.11   835.0  25.2  -0.1      ! [SY57]
    7.14   6.11   772.0  19.8  -0.1      ! [SY57]
    7.14   6.11   710.0  17.4  -0.1      ! [SY57]
    7.14   6.11   648.0  18.6  -0.1      ! [SY57]
    7.14   6.11   522.0  21.9  -0.1      ! [SY57]
    7.14   6.11   420.0  22.6  -0.1      ! [SY57]
    7.14   4.10   33.2  0.01  0.0035      ! iMIEX97
    7.14   4.10   38.0  0.0225  0.00438      ! iMIEX97
    7.14   4.10   42.5  0.037  0.00585      ! iMIEX97
    7.14   4.10   46.5  0.0689  0.00878      ! iMIEX97
    7.14   4.10   53.2  0.137  0.0157      ! iMIEX97
    7.14   4.10   61.1  0.219  0.0235      ! iMIEX97
    7.14   4.10   65.9  0.29  0.0303      ! iMIEX97
    7.14   4.10   68.3  0.3  0.0344      ! iMIEX97
    7.14   4.10   72.7  0.358  0.0371      ! iMIEX97
    7.14   4.10   77.0  0.386  0.0401      ! iMIEX97
    7.14   4.10   83.1  0.424  0.044      ! iMIEX97
    7.14   4.10   90.8  0.481  0.0498      ! iMIEX97
    7.14   4.10   96.2  0.489  0.0508      ! iMIEX97
    7.14   4.10   104.0  0.582  0.0473      ! iMIEX97
    7.14   4.10   114.0  0.603  0.0491      ! iMIEX97
    7.14   4.10   125.0  0.621  0.0501      ! iMIEX97
    7.14   4.10   134.0  0.65  0.0556      ! iMIEX97
    7.14   4.10   144.0  0.665  0.0543      ! iMIEX97
    7.14   4.10   151.0  0.675  0.0549      ! iMIEX97
    7.14   4.10   160.0  0.689  0.0563      ! iMIEX97
    7.14   4.10   249.0  0.808  0.0671      ! iMIEX97
    7.14   4.10   291.0  1.17  0.1      ! iMIEX97
    7.14   4.10   356.0  1.07  0.0906      ! iMIEX97
    7.14   4.10   392.0  1.16  0.0966      ! iMIEX97
    7.14   4.07   17.1  9.99  0.519      ! iMIEX97
    7.14   4.07   22.5  43.5  2.27      ! iMIEX97
    7.14   4.07   27.0  31.0  1.63      ! iMIEX97
    7.14   4.07   31.0  18.6  0.968      ! iMIEX97
    7.14   4.07   34.6  13.1  0.68      ! iMIEX97
    7.14   4.07   37.9  10.4  0.536      ! iMIEX97
    7.14   4.07   38.7  10.1  0.534      ! iMIEX97
    7.14   4.07   41.0  9.71  0.507      ! iMIEX97
    7.14   4.07   42.0  10.0  0.516      ! iMIEX97
    7.14   4.07   44.0  10.1  0.511      ! iMIEX97
    7.14   4.07   45.2  10.0  0.518      ! iMIEX97
    7.14   4.07   48.2  10.9  0.565      ! iMIEX97
    7.14   4.07   51.0  10.4  0.536      ! iMIEX97
    7.14   4.07   53.8  11.3  0.59      ! iMIEX97
    7.14   4.07   56.4  11.2  0.587      ! iMIEX97
    7.14   4.07   58.9  11.4  0.589      ! iMIEX97
    7.14   4.07   61.4  11.8  0.613      ! iMIEX97
    7.14   4.07   63.8  11.8  0.614      ! iMIEX97
    7.14   4.07   66.1  11.5  0.596      ! iMIEX97
    7.14   4.07   68.3  11.8  0.612      ! iMIEX97
    7.14   4.07   70.5  12.3  0.641      ! iMIEX97
    7.14   4.07   104.0  10.7  0.76      ! iMIEX97
    7.14   4.07   104.0  10.5  0.762      ! iMIEX97
    7.14   4.07   114.0  10.6  0.79      ! iMIEX97
    7.14   4.07   114.0  10.2  0.796      ! iMIEX97
    7.14   4.07   124.0  10.4  0.83      ! iMIEX97
    7.14   4.07   124.0  10.1  0.828      ! iMIEX97
    7.14   4.07   143.0  10.7  0.73      ! iMIEX97
    7.14   4.07   143.0  10.1  0.727      ! iMIEX97
    7.14   4.07   151.0  9.9  0.84      ! iMIEX97
    7.14   4.07   151.0  10.1  0.837      ! iMIEX97
    7.14   4.07   160.0  9.8  0.73      ! iMIEX97
    7.14   4.07   160.0  9.89  0.726      ! iMIEX97
    8.16   4.07   29.0  0.0287  0.00378      ! iMIEX97
    8.16   4.07   31.7  0.549  0.0394      ! iMIEX97
    8.16   4.07   31.7  0.617  0.0345      ! iMIEX97
    8.16   4.07   34.3  0.994  0.0572      ! iMIEX97
    8.16   4.07   35.6  1.14  0.0807      ! iMIEX97
    8.16   4.07   36.5  1.23  0.0721      ! iMIEX97
    8.16   4.07   39.3  2.15  0.139      ! iMIEX97
    8.16   4.07   39.4  2.06  0.115      ! iMIEX97
    8.16   4.07   39.7  2.56  0.141      ! iMIEX97
    8.16   4.07   42.6  3.87  0.208      ! iMIEX97
    8.16   4.07   42.7  3.49  0.189      ! iMIEX97
    8.16   4.07   43.3  3.88  0.296      ! iMIEX97
    8.16   4.07   45.3  5.48  0.291      ! iMIEX97
    8.16   4.07   48.6  7.2  0.377      ! iMIEX97
    8.16   4.07   52.5  8.46  0.449      ! iMIEX97
    8.16   4.07   56.1  9.04  0.473      ! iMIEX97
    8.16   4.07   59.1  9.37  0.495      ! iMIEX97
    8.16   4.07   61.5  9.55  0.503      ! iMIEX97
    8.16   4.07   63.8  9.46  0.497      ! iMIEX97
    8.16   4.07   66.1  9.36  0.49      ! iMIEX97
    8.16   4.07   68.3  9.35  0.493      ! iMIEX97
    8.16   4.07   70.5  9.11  0.485      ! iMIEX97
    8.16   4.07   102.0  7.54  0.54      ! iMIEX97
    8.16   4.07   102.0  7.45  0.534      ! iMIEX97
    8.16   4.07   113.0  7.36  0.57      ! iMIEX97
    8.16   4.07   113.0  7.32  0.57      ! iMIEX97
    8.16   4.07   123.0  7.59  0.61      ! iMIEX97
    8.16   4.07   123.0  7.73  0.609      ! iMIEX97
    8.16   4.07   133.0  7.16  0.67      ! iMIEX97
    8.16   4.07   133.0  7.2  0.672      ! iMIEX97
    8.16   4.07   141.0  6.83  0.5      ! iMIEX97
    8.16   4.07   141.0  6.95  0.509      ! iMIEX97
    8.16   4.07   150.0  7.24  0.57      ! iMIEX97
    8.16   4.07   150.0  7.09  0.579      ! iMIEX97
    8.16   4.07   159.0  7.21  0.53      ! iMIEX97
    8.16   4.07   159.0  7.19  0.533      ! iMIEX97
    8.16   4.07   245.0  6.53  0.447      ! iMIEX97
    8.16   4.07   288.0  7.57  0.464      ! iMIEX97
    8.16   4.07   353.0  8.57  0.681      ! iMIEX97
    8.16   4.07   389.0  8.82  0.528      ! iMIEX97
   12.24   4.10   41.0  0.00269  0.0011      ! iMIEX97
   12.24   4.10   44.8  0.00315  0.0014      ! iMIEX97
   12.24   4.10   50.1  0.00731  0.0014      ! iMIEX97
   12.24   4.10   55.0  0.0144  0.0019      ! iMIEX97
   12.24   4.10   61.1  0.0213  0.0027      ! iMIEX97
   12.24   4.10   65.3  0.0306  0.0064      ! iMIEX97
   12.24   4.10   70.6  0.0409  0.0033      ! iMIEX97
   12.24   4.10   97.9  0.099  0.0098      ! iMIEX97
   12.24   4.10   116.0  0.13  0.01      ! iMIEX97
   12.24   4.10   128.0  0.15  0.01      ! iMIEX97
   12.24   4.10   139.0  0.18  0.01      ! iMIEX97
   12.24   4.10   151.0  0.19  0.01      ! iMIEX97
   12.24   4.10   161.0  0.21  0.02      ! iMIEX97
   12.24   4.10   254.0  0.438  0.027      ! iMIEX97
   12.24   4.10   295.0  0.545  0.0225      ! iMIEX97
   12.24   4.10   360.0  0.701  0.0372      ! iMIEX97
   12.24   4.10   396.0  0.832  0.0335      ! iMIEX97
   12.24   4.10   800.0  1.69  0.0731      ! iMIEX97
   12.24   4.10   1600.0  2.39  0.18      ! iMIEX97
   12.24   4.10   1600.0  2.36  0.095      ! iMIEX97
   12.24   4.07   23.3  0.0241  0.00121      ! iMIEX97
   12.24   4.07   26.3  0.0274  0.00137      ! iMIEX97
   12.24   4.07   31.5  0.0572  0.00286      ! iMIEX97
   12.24   4.07   32.0  0.144  0.059      ! iMIEX97
   12.24   4.07   32.0  0.161  0.0552      ! iMIEX97
   12.24   4.07   33.8  0.212  0.0106      ! iMIEX97
   12.24   4.07   34.5  0.295  0.067      ! iMIEX97
   12.24   4.07   34.5  0.288  0.0622      ! iMIEX97
   12.24   4.07   36.0  0.366  0.0183      ! iMIEX97
   12.24   4.07   36.3  0.372  0.069      ! iMIEX97
   12.24   4.07   36.3  0.394  0.0658      ! iMIEX97
   12.24   4.07   37.9  0.544  0.081      ! iMIEX97
   12.24   4.07   37.9  0.545  0.0727      ! iMIEX97
   12.24   4.07   38.2  0.471  0.0235      ! iMIEX97
   12.24   4.07   39.6  0.583  0.079      ! iMIEX97
   12.24   4.07   39.6  0.515  0.0407      ! iMIEX97
   12.24   4.07   39.6  0.591  0.0744      ! iMIEX97
   12.24   4.07   40.2  0.558  0.0279      ! iMIEX97
   12.24   4.07   40.6  0.707  0.0825      ! iMIEX97
   12.24   4.07   41.2  0.656  0.083      ! iMIEX97
   12.24   4.07   41.2  0.665  0.0762      ! iMIEX97
   12.24   4.07   41.6  0.612  0.0517      ! iMIEX97
   12.24   4.07   42.6  0.638  0.086      ! iMIEX97
   12.24   4.07   42.6  0.638  0.0739      ! iMIEX97
   12.24   4.07   42.7  0.726  0.09      ! iMIEX97
   12.24   4.07   42.7  0.738  0.0808      ! iMIEX97
   12.24   4.07   43.5  0.775  0.0499      ! iMIEX97
   12.24   4.07   44.6  0.864  0.095      ! iMIEX97
   12.24   4.07   45.3  0.854  0.0547      ! iMIEX97
   12.24   4.07   46.4  0.972  0.108      ! iMIEX97
   12.24   4.07   46.4  0.94  0.0935      ! iMIEX97
   12.24   4.07   47.1  0.991  0.106      ! iMIEX97
   12.24   4.07   47.1  1.01  0.102      ! iMIEX97
   12.24   4.07   48.3  1.07  0.13      ! iMIEX97
   12.24   4.07   48.3  1.03  0.128      ! iMIEX97
   12.24   4.07   48.8  1.0  0.059      ! iMIEX97
   12.24   4.07   48.8  1.03  0.0592      ! iMIEX97
   12.24   4.07   50.0  1.06  0.12      ! iMIEX97
   12.24   4.07   50.0  1.03  0.1      ! iMIEX97
   12.24   4.07   50.5  1.06  0.078      ! iMIEX97
   12.24   4.07   50.5  1.1  0.0776      ! iMIEX97
   12.24   4.07   51.8  0.98  0.13      ! iMIEX97
   12.24   4.07   51.8  1.02  0.0991      ! iMIEX97
   12.24   4.07   52.2  1.11  0.068      ! iMIEX97
   12.24   4.07   52.2  1.14  0.0678      ! iMIEX97
   12.24   4.07   53.4  1.18  0.12      ! iMIEX97
   12.24   4.07   53.4  1.24  0.102      ! iMIEX97
   12.24   4.07   53.9  1.18  0.083      ! iMIEX97
   12.24   4.07   53.9  1.22  0.0831      ! iMIEX97
   12.24   4.07   55.1  1.21  0.15      ! iMIEX97
   12.24   4.07   55.1  1.14  0.103      ! iMIEX97
   12.24   4.07   55.4  1.27  0.079      ! iMIEX97
   12.24   4.07   55.4  1.3  0.0788      ! iMIEX97
   12.24   4.07   57.0  1.27  0.077      ! iMIEX97
   12.24   4.07   57.0  1.31  0.0767      ! iMIEX97
   12.24   4.07   57.2  1.22  0.12      ! iMIEX97
   12.24   4.07   57.2  1.18  0.1      ! iMIEX97
   12.24   4.07   58.5  1.33  0.082      ! iMIEX97
   12.24   4.07   58.5  1.38  0.0824      ! iMIEX97
   12.24   4.07   58.7  1.38  0.13      ! iMIEX97
   12.24   4.07   58.7  1.35  0.109      ! iMIEX97
   12.24   4.07   60.0  1.47  0.088      ! iMIEX97
   12.24   4.07   60.0  1.5  0.088      ! iMIEX97
   12.24   4.07   61.5  1.48  0.087      ! iMIEX97
   12.24   4.07   61.5  1.52  0.0872      ! iMIEX97
   12.24   4.07   61.8  1.49  0.13      ! iMIEX97
   12.24   4.07   61.8  1.45  0.11      ! iMIEX97
   12.24   4.07   63.3  1.42  0.13      ! iMIEX97
   12.24   4.07   63.3  1.38  0.107      ! iMIEX97
   12.24   4.07   64.3  1.52  0.088      ! iMIEX97
   12.24   4.07   64.3  1.57  0.0884      ! iMIEX97
   12.24   4.07   64.8  1.5  0.136      ! iMIEX97
   12.24   4.07   64.8  1.46  0.111      ! iMIEX97
   12.24   4.07   65.7  1.58  0.094      ! iMIEX97
   12.24   4.07   65.7  1.62  0.094      ! iMIEX97
   12.24   4.07   66.2  1.66  0.14      ! iMIEX97
   12.24   4.07   66.2  1.61  0.116      ! iMIEX97
   12.24   4.07   67.0  1.65  0.11      ! iMIEX97
   12.24   4.07   67.0  1.69  0.105      ! iMIEX97
   12.24   4.07   67.6  1.64  0.14      ! iMIEX97
   12.24   4.07   67.6  1.6  0.117      ! iMIEX97
   12.24   4.07   68.4  1.68  0.12      ! iMIEX97
   12.24   4.07   68.4  1.72  0.115      ! iMIEX97
   12.24   4.07   69.0  1.61  0.117      ! iMIEX97
   12.24   4.07   69.7  1.76  0.11      ! iMIEX97
   12.24   4.07   69.7  1.8  0.106      ! iMIEX97
   12.24   4.07   70.3  1.7  0.15      ! iMIEX97
   12.24   4.07   70.3  1.66  0.118      ! iMIEX97
   12.24   4.07   71.0  1.75  0.11      ! iMIEX97
   12.24   4.07   71.0  1.79  0.105      ! iMIEX97
   12.24   4.07   116.0  2.18  0.21      ! iMIEX97
   12.24   4.07   116.0  2.2  0.199      ! iMIEX97
   12.24   4.07   128.0  2.38  0.21      ! iMIEX97
   12.24   4.07   128.0  2.35  0.185      ! iMIEX97
   12.24   4.07   139.0  2.22  0.14      ! iMIEX97
   12.24   4.07   139.0  2.22  0.18      ! iMIEX97
   12.24   4.07   150.0  2.37  0.19      ! iMIEX97
   12.24   4.07   150.0  2.35  0.19      ! iMIEX97
   12.24   4.07   161.0  2.39  0.19      ! iMIEX97
   12.24   4.07   161.0  2.47  0.19      ! iMIEX97
   12.24   4.07   1200.0  10.5  0.761      ! iMIEX97
   12.24   4.07   1200.0  10.8  0.8      ! iMIEX97
   12.24   4.07   1600.0  11.2  0.794      ! iMIEX97
   12.24   4.07   1600.0  10.7  1.0      ! iMIEX97
   13.27   4.10   57.1  0.00799  0.00142      ! iMIEX97
   13.27   4.10   64.3  0.0179  0.00228      ! iMIEX97
   13.27   4.10   68.6  0.0361  0.00424      ! iMIEX97
   13.27   4.10   75.1  0.0389  0.00365      ! iMIEX97
   13.27   4.10   78.7  0.0422  0.00394      ! iMIEX97
   13.27   4.10   85.0  0.0571  0.00531      ! iMIEX97
   13.27   4.10   90.9  0.0686  0.00606      ! iMIEX97
   13.27   4.10   96.5  0.0747  0.00648      ! iMIEX97
   13.27   4.10   115.0  0.105  0.00889      ! iMIEX97
   13.27   4.10   117.0  0.13  0.01      ! iMIEX97
   13.27   4.10   129.0  0.14  0.01      ! iMIEX97
   13.27   4.10   132.0  0.127  0.0107      ! iMIEX97
   13.27   4.10   139.0  0.15  0.01      ! iMIEX97
   13.27   4.10   148.0  0.15  0.0126      ! iMIEX97
   13.27   4.10   151.0  0.18  0.01      ! iMIEX97
   13.27   4.10   161.0  0.162  0.0139      ! iMIEX97
   13.27   4.10   162.0  0.22  0.01      ! iMIEX97
   13.27   4.10   172.0  0.2  0.0172      ! iMIEX97
   13.27   4.10   184.0  0.203  0.0174      ! iMIEX97
   13.27   4.10   200.0  0.244  0.0203      ! iMIEX97
   13.27   4.10   256.0  0.359  0.0344      ! iMIEX97
   13.27   4.10   298.0  0.55  0.0513      ! iMIEX97
   13.27   4.10   362.0  0.713  0.0649      ! iMIEX97
   13.27   4.10   398.0  0.852  0.0804      ! iMIEX97
   13.27   4.10   600.0  1.16  0.07      ! iMIEX97
   13.27   4.07   23.9  0.00448  0.00183      ! iMIEX97
   13.27   4.07   26.6  0.014  0.00381      ! iMIEX97
   13.27   4.07   29.1  0.0387  0.0056      ! iMIEX97
   13.27   4.07   29.6  0.0168  0.00853      ! iMIEX97
   13.27   4.07   31.4  0.0735  0.0105      ! iMIEX97
   13.27   4.07   33.2  0.0792  0.0328      ! iMIEX97
   13.27   4.07   33.6  0.0808  0.00766      ! iMIEX97
   13.27   4.07   33.9  0.081  0.0166      ! iMIEX97
   13.27   4.07   35.7  0.163  0.0349      ! iMIEX97
   13.27   4.07   36.4  0.13  0.0103      ! iMIEX97
   13.27   4.07   37.8  0.163  0.017      ! iMIEX97
   13.27   4.07   37.9  0.145  0.0234      ! iMIEX97
   13.27   4.07   38.4  0.161  0.0137      ! iMIEX97
   13.27   4.07   38.5  0.144  0.0224      ! iMIEX97
   13.27   4.07   38.6  0.164  0.0141      ! iMIEX97
   13.27   4.07   39.0  0.22  0.0435      ! iMIEX97
   13.27   4.07   39.4  0.148  0.0114      ! iMIEX97
   13.27   4.07   39.7  0.209  0.0255      ! iMIEX97
   13.27   4.07   40.7  0.187  0.0263      ! iMIEX97
   13.27   4.07   41.5  0.18  0.033      ! iMIEX97
   13.27   4.07   41.5  0.186  0.0256      ! iMIEX97
   13.27   4.07   41.5  0.211  0.0289      ! iMIEX97
   13.27   4.07   43.3  0.272  0.0499      ! iMIEX97
   13.27   4.07   43.6  0.29  0.022      ! iMIEX97
   13.27   4.07   43.6  0.303  0.016      ! iMIEX97
   13.27   4.07   43.7  0.23  0.0607      ! iMIEX97
   13.27   4.07   44.0  0.275  0.0662      ! iMIEX97
   13.27   4.07   44.6  0.318  0.0558      ! iMIEX97
   13.27   4.07   44.9  0.25  0.04      ! iMIEX97
   13.27   4.07   44.9  0.265  0.0349      ! iMIEX97
   13.27   4.07   46.3  0.306  0.0252      ! iMIEX97
   13.27   4.07   47.9  0.33  0.054      ! iMIEX97
   13.27   4.07   47.9  0.344  0.0501      ! iMIEX97
   13.27   4.07   48.0  0.337  0.0292      ! iMIEX97
   13.27   4.07   49.6  0.363  0.0405      ! iMIEX97
   13.27   4.07   51.2  0.414  0.041      ! iMIEX97
   13.27   4.07   51.8  0.4  0.024      ! iMIEX97
   13.27   4.07   51.8  0.421  0.0222      ! iMIEX97
   13.27   4.07   52.7  0.409  0.0447      ! iMIEX97
   13.27   4.07   53.1  0.419  0.0483      ! iMIEX97
   13.27   4.07   53.2  0.431  0.0276      ! iMIEX97
   13.27   4.07   54.2  0.424  0.0456      ! iMIEX97
   13.27   4.07   54.7  0.453  0.0268      ! iMIEX97
   13.27   4.07   55.3  0.44  0.054      ! iMIEX97
   13.27   4.07   55.3  0.44  0.0255      ! iMIEX97
   13.27   4.07   55.3  0.471  0.0498      ! iMIEX97
   13.27   4.07   55.7  0.462  0.03      ! iMIEX97
   13.27   4.07   55.7  0.475  0.0258      ! iMIEX97
   13.27   4.07   56.2  0.467  0.0406      ! iMIEX97
   13.27   4.07   56.7  0.475  0.0441      ! iMIEX97
   13.27   4.07   57.2  0.487  0.047      ! iMIEX97
   13.27   4.07   58.1  0.481  0.0278      ! iMIEX97
   13.27   4.07   58.3  0.512  0.0272      ! iMIEX97
   13.27   4.07   58.7  0.51  0.03      ! iMIEX97
   13.27   4.07   58.7  0.539  0.0274      ! iMIEX97
   13.27   4.07   60.2  0.536  0.0456      ! iMIEX97
   13.27   4.07   61.6  0.532  0.049      ! iMIEX97
   13.27   4.07   61.9  0.59  0.054      ! iMIEX97
   13.27   4.07   61.9  0.605  0.0504      ! iMIEX97
   13.27   4.07   62.9  0.566  0.0434      ! iMIEX97
   13.27   4.07   64.3  0.617  0.0476      ! iMIEX97
   13.27   4.07   64.9  0.58  0.037      ! iMIEX97
   13.27   4.07   64.9  0.614  0.0326      ! iMIEX97
   13.27   4.07   65.6  0.635  0.0341      ! iMIEX97
   13.27   4.07   66.9  0.649  0.0336      ! iMIEX97
   13.27   4.07   67.9  0.64  0.058      ! iMIEX97
   13.27   4.07   67.9  0.668  0.054      ! iMIEX97
   13.27   4.07   68.2  0.668  0.0345      ! iMIEX97
   13.27   4.07   68.2  0.654  0.0368      ! iMIEX97
   13.27   4.07   68.3  0.652  0.0387      ! iMIEX97
   13.27   4.07   69.4  0.694  0.0361      ! iMIEX97
   13.27   4.07   70.8  0.68  0.044      ! iMIEX97
   13.27   4.07   70.8  0.676  0.0355      ! iMIEX97
   13.27   4.07   70.8  0.718  0.0381      ! iMIEX97
   13.27   4.07   70.8  0.713  0.0374      ! iMIEX97
   13.27   4.07   70.8  0.717  0.0366      ! iMIEX97
   13.27   4.07   70.8  0.684  0.0556      ! iMIEX97
   13.27   4.07   70.8  0.643  0.0535      ! iMIEX97
   13.27   4.07   70.8  0.645  0.0568      ! iMIEX97
   13.27   4.07   70.8  0.647  0.0499      ! iMIEX97
   13.27   4.07   70.9  0.702  0.0377      ! iMIEX97
   13.27   4.07   117.0  1.11  0.13      ! iMIEX97
   13.27   4.07   117.0  1.08  0.107      ! iMIEX97
   13.27   4.07   128.0  1.22  0.13      ! iMIEX97
   13.27   4.07   128.0  1.16  0.106      ! iMIEX97
   13.27   4.07   139.0  1.23  0.12      ! iMIEX97
   13.27   4.07   139.0  1.23  0.101      ! iMIEX97
   13.27   4.07   151.0  1.31  0.12      ! iMIEX97
   13.27   4.07   151.0  1.16  0.104      ! iMIEX97
   13.27   4.07   162.0  1.36  0.13      ! iMIEX97
   13.27   4.07   162.0  1.34  0.106      ! iMIEX97
   13.27   4.07   256.0  1.82  0.12      ! iMIEX97
   13.27   4.07   298.0  2.57  0.43      ! iMIEX97
   13.27   4.07   362.0  2.86  0.2      ! iMIEX97
   13.27   4.07   553.0  4.46  0.359      ! iMIEX97
   13.27   4.07   554.0  4.78  0.366      ! iMIEX97
   13.27   4.07   556.0  4.54  0.369      ! iMIEX97
   13.27   4.07   557.0  5.01  0.408      ! iMIEX97
   13.27   4.07   559.0  4.59  0.351      ! iMIEX97
   13.27   4.07   560.0  4.82  0.396      ! iMIEX97
   13.27   4.07   561.0  4.82  0.362      ! iMIEX97
   13.27   4.07   562.0  4.71  0.346      ! iMIEX97
   13.27   4.07   563.0  4.75  0.352      ! iMIEX97
   13.27   4.07   563.0  4.59  0.342      ! iMIEX97
   13.27   4.07   565.0  4.78  0.35      ! iMIEX97
   13.27   4.07   567.0  4.59  0.343      ! iMIEX97
   13.27   4.07   568.0  4.65  0.344      ! iMIEX97
   13.27   4.07   569.0  4.75  0.351      ! iMIEX97
   13.27   4.07   569.0  4.76  0.348      ! iMIEX97
   13.27   4.07   571.0  5.0  0.381      ! iMIEX97
   13.27   4.07   572.0  4.64  0.344      ! iMIEX97
   13.27   4.07   573.0  4.56  0.33      ! iMIEX97
   13.27   4.07   575.0  4.72  0.343      ! iMIEX97
   13.27   4.07   575.0  4.74  0.346      ! iMIEX97
   13.27   4.07   575.0  4.78  0.347      ! iMIEX97
   13.27   4.07   577.0  4.56  0.333      ! iMIEX97
   13.27   4.07   578.0  4.76  0.347      ! iMIEX97
   13.27   4.07   580.0  4.78  0.349      ! iMIEX97
   13.27   4.07   581.0  4.76  0.346      ! iMIEX97
   13.27   4.07   584.0  4.73  0.338      ! iMIEX97
   13.27   4.07   586.0  4.84  0.349      ! iMIEX97
   13.27   4.07   587.0  4.74  0.342      ! iMIEX97
   13.27   4.07   587.0  4.7  0.339      ! iMIEX97
   13.27   4.07   590.0  4.91  0.352      ! iMIEX97
   13.27   4.07   593.0  4.9  0.35      ! iMIEX97
   13.27   4.07   596.0  4.99  0.354      ! iMIEX97
   13.27   4.07   598.0  5.04  0.365      ! iMIEX97
   13.27   4.07   598.0  5.05  0.372      ! iMIEX97
   13.27   4.07   600.0  5.02  0.355      ! iMIEX97
   13.27   4.07   758.0  6.03  0.467      ! iMIEX97
   13.27   4.07   760.0  6.28  0.475      ! iMIEX97
   13.27   4.07   761.0  6.0  0.45      ! iMIEX97
   13.27   4.07   762.0  5.92  0.437      ! iMIEX97
   13.27   4.07   763.0  6.11  0.453      ! iMIEX97
   13.27   4.07   764.0  6.27  0.456      ! iMIEX97
   13.27   4.07   766.0  6.25  0.452      ! iMIEX97
   13.27   4.07   766.0  6.07  0.449      ! iMIEX97
   13.27   4.07   768.0  6.14  0.445      ! iMIEX97
   13.27   4.07   770.0  6.35  0.456      ! iMIEX97
   13.27   4.07   771.0  6.15  0.445      ! iMIEX97
   13.27   4.07   772.0  6.34  0.455      ! iMIEX97
   13.27   4.07   772.0  6.18  0.471      ! iMIEX97
   13.27   4.07   773.0  6.37  0.459      ! iMIEX97
   13.27   4.07   774.0  6.17  0.44      ! iMIEX97
   13.27   4.07   775.0  6.32  0.457      ! iMIEX97
   13.27   4.07   777.0  6.33  0.469      ! iMIEX97
   13.27   4.07   777.0  6.25  0.474      ! iMIEX97
   13.27   4.07   777.0  6.26  0.449      ! iMIEX97
   13.27   4.07   779.0  6.13  0.439      ! iMIEX97
   13.27   4.07   780.0  6.23  0.45      ! iMIEX97
   13.27   4.07   782.0  6.32  0.455      ! iMIEX97
   13.27   4.07   782.0  6.43  0.462      ! iMIEX97
   13.27   4.07   785.0  6.26  0.449      ! iMIEX97
   13.27   4.07   787.0  6.42  0.461      ! iMIEX97
   13.27   4.07   788.0  6.28  0.45      ! iMIEX97
   13.27   4.07   788.0  6.31  0.453      ! iMIEX97
   13.27   4.07   791.0  6.43  0.461      ! iMIEX97
   13.27   4.07   793.0  6.42  0.459      ! iMIEX97
   13.27   4.07   796.0  6.29  0.451      ! iMIEX97
   13.27   4.07   798.0  6.33  0.457      ! iMIEX97
   13.27   4.07   798.0  6.59  0.474      ! iMIEX97
   13.27   4.07   800.0  6.44  0.457      ! iMIEX97
   13.27   4.10   600.0    1.03   0.07     ! [Mi89]
   13.27   4.07   600.0    4.88   0.10     ! [Mi89]
   12.24   4.10   600.0    1.03   0.07     ! [Mi89]
   12.24   4.07   600.0    6.43   0.28     ! [Mi89]
    8.16   4.10   600.0    1.52   0.12     ! [Mi89]
    8.16   4.07   600.0    11.3   0.50     ! [Mi89]     
   26.56   4.10   600.0    0.58   0.02     ! [Mi89]
   26.56   4.07   600.0    2.01   0.09     ! [Mi89]
   26.56   4.07    10.0    0.01   0     ! seem
   13.27   4.07   800.0  6.43  0.46      ! [Mi95]
   13.27   4.07   1200.0  8.48  0.63      ! [Mi95]
   13.27   4.07   1600.0  8.65  0.63      ! [Mi95]
   13.27   4.07   2600.0  9.5  0.72      ! [Mi95]
   13.27   4.10   800.0  2.16  0.2      ! [Mi95]
   13.27   4.10   1200.0  3.04  0.28      ! [Mi95]
   13.27   4.10   2600.0  3.32  0.31      ! [Mi95]
    6.12   4.10   1600.0   4.31    0.31   ! [Mi95]
    6.12   4.07   1600.0   11.6    0.837   ! [Mi95]
    7.14   4.10   1600.0   1.75    0.11   ! [Mi95]
    7.14   4.07   1600.0   13.3    1.32   ! [Mi95]
    6.12   4.10   30.5  0.00451  0.0016      ! iMIEX97
    6.12   4.10   30.7  0.0016  0.0006      ! iMIEX97
    6.12   4.10   33.8  0.012  0.001      ! iMIEX97
    6.12   4.10   35.7  0.0382  0.00298      ! iMIEX97
    6.12   4.10   40.3  0.138  0.0126      ! iMIEX97
    6.12   4.10   48.0  0.241  0.019      ! iMIEX97
    6.12   4.10   52.5  0.408  0.035      ! iMIEX97
    6.12   4.10   56.7  0.522  0.042      ! iMIEX97
    6.12   4.10   60.8  0.569  0.045      ! iMIEX97
    6.12   4.10   64.6  0.719  0.054      ! iMIEX97
    6.12   4.10   71.8  0.756  0.061      ! iMIEX97
    6.12   4.10   78.4  0.846  0.066      ! iMIEX97
    6.12   4.10   84.7  0.85  0.067      ! iMIEX97
    6.12   4.10   90.6  0.904  0.07      ! iMIEX97
    6.12   4.10   96.3  0.939  0.072      ! iMIEX97
    6.12   4.10   118.0  1.23  0.07      ! iMIEX97
    6.12   4.10   129.0  1.25  0.05      ! iMIEX97
    6.12   4.10   140.0  1.27  0.05      ! iMIEX97
    6.12   4.10   151.0  1.3  0.05      ! iMIEX97
    6.12   4.10   162.0  1.31  0.05      ! iMIEX97
    6.12   4.10   256.0  1.94  0.181      ! iMIEX97
    6.12   4.10   298.0  2.31  0.191      ! iMIEX97
    6.12   4.10   363.0  2.7  0.226      ! iMIEX97
    6.12   4.10   398.0  3.05  0.25      ! iMIEX97
    6.12   4.10   1600.0  4.98  0.39      ! iMIEX97
    6.12   4.10   1600.0  4.2  0.43      ! iMIEX97
    6.12   4.07   24.9  0.0278  0.00329      ! iMIEX97
    6.12   4.07   28.4  4.02  0.211      ! iMIEX97
    6.12   4.07   31.7  15.1  0.836      ! iMIEX97
    6.12   4.07   34.7  20.4  1.11      ! iMIEX97
    6.12   4.07   37.5  25.5  1.34      ! iMIEX97
    6.12   4.07   40.0  27.6  1.49      ! iMIEX97
    6.12   4.07   41.2  25.9  1.36      ! iMIEX97
    6.12   4.07   42.5  25.6  1.35      ! iMIEX97
    6.12   4.07   43.4  27.6  1.41      ! iMIEX97
    6.12   4.07   43.6  27.2  1.42      ! iMIEX97
    6.12   4.07   44.9  27.1  1.44      ! iMIEX97
    6.12   4.07   45.8  32.6  1.66      ! iMIEX97
    6.12   4.07   48.0  27.3  1.39      ! iMIEX97
    6.12   4.07   50.2  24.1  1.23      ! iMIEX97
    6.12   4.07   52.3  25.0  1.28      ! iMIEX97
    6.12   4.07   54.4  24.3  1.24      ! iMIEX97
    6.12   4.07   56.3  23.4  1.2      ! iMIEX97
    6.12   4.07   58.3  22.7  1.16      ! iMIEX97
    6.12   4.07   60.2  24.5  1.26      ! iMIEX97
    6.12   4.07   62.0  22.6  1.16      ! iMIEX97
    6.12   4.07   63.8  22.3  1.14      ! iMIEX97
    6.12   4.07   65.6  22.6  1.15      ! iMIEX97
    6.12   4.07   67.3  22.1  1.13      ! iMIEX97
    6.12   4.07   69.0  22.4  1.14      ! iMIEX97
    6.12   4.07   70.6  21.2  1.09      ! iMIEX97
    6.12   4.07   118.0  14.9  1.06      ! iMIEX97
    6.12   4.07   129.0  14.1  0.98      ! iMIEX97
    6.12   4.07   140.0  13.5  0.96      ! iMIEX97
    6.12   4.07   152.0  12.6  0.89      ! iMIEX97
    6.12   4.07   162.0  12.8  0.88      ! iMIEX97
    8.16   4.10   43.5  0.0113  -0.2      ! iMIEX97
    8.16   4.10   49.0  0.039  -0.2      ! iMIEX97
    8.16   4.10   54.0  0.111  -0.2      ! iMIEX97
    8.16   4.10   60.8  0.241  -0.2      ! iMIEX97
    8.16   4.10   69.6  0.372  -0.2      ! iMIEX97
    8.16   4.10   79.2  0.445  -0.2      ! iMIEX97
    8.16   4.10   84.5  0.478  -0.2      ! iMIEX97
    8.16   4.10   86.3  0.475  -0.2      ! iMIEX97
    8.16   4.10   91.5  0.495  -0.2      ! iMIEX97
    8.16   4.10   94.9  0.505  -0.2      ! iMIEX97
    8.16   4.10   245.0  0.915  -0.2      ! iMIEX97
    8.16   4.10   288.0  1.21  -0.2      ! iMIEX97
    8.16   4.10   353.0  1.44  -0.2      ! iMIEX97
    8.16   4.10   389.0  1.62  -0.2      ! iMIEX97
    8.16   4.10   1600.0  3.12  -0.2      ! iMIEX97
    8.16   4.10   800.0  2.87  0.27      ! [Mi95]
    8.16   4.10   1200.0  3.64  0.34      ! [Mi95]
    8.16   4.10   1600.0  2.57  0.21      ! [Mi95]
    8.16   4.10   2600.0  2.76  0.25      ! [Mi95]
     8.16   4.07   800.0  11.6  1.0      ! [Mi95]
     8.16   4.07   1200.0  12.6  1.0      ! [Mi95]
     8.16   4.07   1600.0  11.0  0.9      ! [Mi95]
     8.16   4.07   2600.0  10.6  0.9      ! [Mi95]
#   6.12   5.11   486.0   32.70  -0.050    ! [W90]r
   6.12   5.11  2100.0   30.90   3.400    ! [Ol83]
   6.12   5.11  1050.0   29.30   2.700    ! [Ol83]
   6.12   5.11   365.0   29.80  -0.050    ! [We98]
#   6.12   5.11  3660.0   27.70   0.700    ! [Ko99]
   10.20   5.11    50.     0.36463   0.03      ! for lower
   10.20   5.10    50.     0.205488   0.03      ! for lower
   10.20   6.10    50.     0.0111   0.03      ! for lower
   10.20   6.11    50.     0.240    0.03      ! for lower
   12.24   5.11    50.     0.3487   0.03      ! for lower
   12.24   5.10    50.     0.1941   0.03      ! for lower
   12.24   6.10    50.     0.030237   0.03      ! for lower
   12.24   6.11    50.     0.20663    0.03      ! for lower
   14.28   5.11    50.     0.267   0.03      ! for lower
   14.28   5.10    50.     0.17683   0.03      ! for lower
   14.28   6.10    50.     0.0253   0.03      ! for lower
   14.28   6.11    50.     0.14    0.03      ! [Bi71]
   14.28   6.11   153.     1.22    0.10      ! [Bi71]
   12.24   6.11   100.     1.5     0.4       ! [Bi71]
   10.20   6.10   534.0    0.30  -0.300    ! [W90]i
   10.20   6.11   534.0    6.30  -0.100    ! [W90]r
   10.20   6.11   414.0    6.80  -0.100    ! [We98]
   14.28   5.11   263.0  5.24597  1.45119      ! [Ze07]*
   14.28   5.11   350.0  5.24597  1.27482      ! [Ze07]*
   14.28   5.11   560.0  7.6641  1.2516      ! [Ze07]*
   14.28   5.11   765.0  9.73011  1.37062      ! [Ze07]*
   14.28   5.11   1147.0  9.8677  1.78584      ! [Ze07]*
   14.28   6.11   263.0  2.74205  0.758531      ! [Ze07]*
   14.28   6.11   350.0  2.74205  0.666345      ! [Ze07]*
   14.28   6.11   560.0  4.006  0.654204      ! [Ze07]*
   14.28   6.11   765.0  5.08589  0.716415      ! [Ze07]*
   14.28   6.11   1147.0  5.1578  0.933451      ! [Ze07]*
   14.28   6.11   503.0  3.53046  0.391839      ! [We90]*
   14.28   6.11   770.0  3.78719  0.396741      ! [We90]*
   14.28   6.11   1296.0  4.87612  0.510813      ! [We90]*
   14.28   5.11   14500.0  14.017  2.20416      ! [Br89]*
   14.28   6.11   14500.0  7.32662  1.1521      ! [Br89]*
   14.28   5.11   503.0  6.75434  0.749651      ! [We90]*
   14.28   5.11   770.0  7.24551  0.759029      ! [We90]*
   14.28   5.11   1296.0  9.32878  0.977267      ! [We90]*
   14.28   5.10   263.0  3.46338  1.27115      ! [Ze07]*
   14.28   5.10   350.0  3.46338  1.00732      ! [Ze07]*
   14.28   5.10   560.0  5.05981  1.14623      ! [Ze07]*
   14.28   5.10   765.0  6.70016  1.14117      ! [Ze07]*
   14.28   5.10  1147.0  6.60674  1.45522      ! [Ze07]*
   14.28   6.10   263.0  0.495402  0.181826      ! [Ze07]*
   14.28   6.10   350.0  0.495402  0.144087      ! [Ze07]*
   14.28   6.10   560.0  0.723755  0.163957      ! [Ze07]*
   14.28   6.10   765.0  0.958391  0.163233      ! [Ze07]*
   14.28   6.10  1147.0  0.945028  0.208155      ! [Ze07]*
   14.28   5.10   503.0  4.45919  0.628135      ! [We90]*
   14.28   5.10   770.0  4.78347  0.53091      ! [We90]*
   14.28   5.10   1296.0  6.07298  0.818151      ! [We90]*
   14.28   6.10   503.0  0.637842  0.0898485      ! [We90]*
   14.28   6.10   770.0  0.684228  0.0759413      ! [We90]*
   14.28   6.10   1296.0  0.868679  0.117028      ! [We90]*
   14.28   5.10   14500.0  7.71011  1.65593      ! [Br89]*
   14.28   6.10   14500.0  1.10285  0.236864      ! [Br89]*
   12.24   5.10   400.0  3.9603  0.986582      ! [Ze11]*
   12.24   6.10   400.0  0.617009  0.153708      ! [Ze11]*
   12.24   5.10   309.0  3.8012  0.388282      ! [We90]*
   12.24   5.10   481.0  4.35471  0.497612      ! [We90]*
   12.24   5.10   739.0  5.33688  0.601664      ! [We90]*
   12.24   5.10   1455.0  8.45832  0.953566      ! [We90]*
   12.24   6.10   309.0  0.592221  0.0604937      ! [We90]*
   12.24   6.10   481.0  0.678457  0.0775271      ! [We90]*
   12.24   6.10   739.0  0.831478  0.0937382      ! [We90]*
   12.24   6.10   1455.0  1.31779  0.148564      ! [We90]*
   12.24   5.11   400.0  6.82946  1.18901      ! [Ze11]*
   12.24   6.11   400.0  3.88824  0.676942      ! [Ze11]*
   12.24   5.11   309.0  7.10837  0.568882      ! [We90]*
   12.24   5.11   481.0  7.9263  0.634341      ! [We90]*
   12.24   5.11   739.0  9.0801  0.726678      ! [We90]*
   12.24   5.11   1455.0  12.5724  1.09761      ! [We90]*
   12.24   6.11   309.0  4.04703  0.323884      ! [We90]*
   12.24   6.11   481.0  4.5127  0.361151      ! [We90]*
   12.24   6.11   739.0  5.1696  0.413722      ! [We90]*
   12.24   6.11   1455.0  7.15789  0.624904      ! [We90]*
   10.20   5.10   290.0  4.02463  1.45415      ! [Ze11]*
   10.20   5.10   400.0  7.69576  0.844388      ! [Ze11]*
   10.20   5.10   600.0  9.17271  0.880236      ! [Ze11]*
   10.20   6.10   290.0  0.217319  0.0785202      ! [Ze11]*
   10.20   6.10   400.0  0.41555  0.0455947      ! [Ze11]*
   10.20   6.10   600.0  0.495301  0.0475303      ! [Ze11]*
   10.20   5.10   600.0  8.01395  1.50378      ! [Ze01]*
   10.20   6.10   600.0  0.432732  0.0812      ! [Ze01]*
   10.20   5.10   468.0  4.13482  0.560102      ! [We90]*
   10.20   5.10   599.0  4.79703  0.548156      ! [We90]*
   10.20   5.10   608.0  5.79541  0.696661      ! [We90]*
   10.20   5.10   1057.0  8.92828  0.966483      ! [We90]*
   10.20   6.10   468.0  0.223269  0.030244      ! [We90]*
   10.20   6.10   599.0  0.259027  0.0295989      ! [We90]*
   10.20   6.10   608.0  0.312937  0.0376178      ! [We90]*
   10.20   6.10   1057.0  0.482103  0.0521874     ! [We90]*
   10.20   5.11   290.0  7.14165  1.47567      ! [Ze11]*
   10.20   5.11   400.0  11.3035  0.916911      ! [Ze11]*
   10.20   5.11   600.0  12.5931  0.942579      ! [Ze11]*
   10.20   6.11   290.0  4.69735  0.970608      ! [Ze11]*
   10.20   6.11   400.0  7.43474  0.603089      ! [Ze11]*
   10.20   6.11   600.0  8.28295  0.619971      ! [Ze11]*
   10.20   5.11   600.0  11.1518  1.57597      ! [Ze01]*
   10.20   6.11   600.0  7.33499  1.03658      ! [Ze01]*
   10.20   5.11   468.0  8.51225  0.681235      ! [We90]*
   10.20   5.11   599.0  8.9847  0.607152      ! [We90]*
   10.20   5.11   608.0  9.87549  0.667348      ! [We90]*
   10.20   5.11   1057.0  11.9308  0.954824      ! [We90]*
   10.20   6.11   468.0  5.59885  0.448075      ! [We90]*
   10.20   6.11   599.0  5.9096  0.399348      ! [We90]*
   10.20   6.11   608.0  6.49551  0.438942      ! [We90]*
   10.20   6.11   1057.0  7.84738  0.628026      ! [We90]*
     8.16   4.07  1.90e4   10.80   1.400    ! [Yi69]
#     8.16   4.09  1.90e4    3.60   1.000    ! [Yi69]
#     8.16   4.10  1.90e4    1.00   0.400    ! [Yi69]
     6.12   4.07   100.0    11.5    2.60    ! [Ro76]
     6.12   4.10   100.0    0.5     0.30    ! [Ro76]
     6.12   3.09  1870.0    0.36   0.080    ! [Ko02]
     6.12   3.09  2690.0    0.36   0.100    ! [Ko02]
#     6.12   4.07  1870.0     7.8   1.400    ! [Ko02]
#     6.12   4.07  2690.0     9.1   1.900    ! [Ko02]
     6.12   4.09  1870.0     6.6   1.200    ! [Ko02]
     6.12   4.09  2690.0     6.5   1.400    ! [Ko02]
     6.12   4.10  1870.0     4.1   0.700    ! [Ko02]
     6.12   4.10  2690.0     3.8   0.900    ! [Ko02]
#     6.12   5.10  1870.0    11.0   4.000    ! [Ko02]
     6.12   5.10  2690.0    13.0   6.000    ! [Ko02]
#     6.12   5.11  1870.0    25.8   3.100    ! [Ko02]
#     6.12   5.11  2690.0    26.0   4.000    ! [Ko02]
#     6.12   6.10  1870.0     1.4   0.300    ! [Ko02]
#     6.12   6.10  2690.0     1.3   0.400    ! [Ko02]
     6.12   6.11  1870.0    26.8   2.200    ! [Ko02]
     6.12   6.11  2690.0    25.0   3.000    ! [Ko02]
     6.12   4.07  3660.0    10.1   1.300    ! [Ko99]
     6.12   4.09  3660.0    6.70   0.900    ! [Ko99]
     6.12   4.10  3660.0    4.20   0.600    ! [Ko99]
     6.12   6.10  3660.0    3.60   0.500    ! [Ko99]
     6.12   6.11  3660.0    29.2   2.500    ! [Ko99]
    8.16   4.10   550.0    2.90   0.200    ! [RV84]
    8.16   4.09   135.0    1.70   0.500    ! [RV84] 0.500
    8.16   4.09   156.0    1.70   0.400    ! [RV84] 0.400
#    8.16   4.09   600.0    2.60   0.900    ! [RV84]
#    8.16   4.09   600.0    4.90   0.700    ! [RV84]
    8.16   4.09   600.0    2.40   1.200    ! [RV84]
#    8.16   4.09  1.90e4    2.20   1.100    ! [RV84]
    8.16   4.07    90.0   10.20   2.000    ! [RV84]*
     8.16   4.07   130.0    7.90   2.000    ! [RV84]
     8.16   4.07   135.0    5.50  -0.200    ! [RV84]
     8.16   4.07   135.0    5.40   1.000    ! [RV84]
     8.16   4.07   153.0    4.20   0.800    ! [RV84]
     8.16   4.07   155.0    5.00   1.000    ! [RV84]
     8.16   4.07   155.0    4.50   1.000    ! [RV84]
     8.16   4.07   156.0    5.50   2.000    ! [RV84]
     8.16   4.07   208.0    4.90   1.200    ! [RV84]
     8.16   4.07   297.0    6.50   1.600    ! [RV84]
     8.16   4.07   396.0    7.50   1.900    ! [RV84]
     8.16   4.07   550.0    9.00   1.500    ! [RV84]
     8.16   4.07   600.0    7.00   1.700    ! [RV84]
     8.16   4.07   600.0    7.00   1.500    ! [RV84]
     8.16   4.07   600.0    9.50   1.100    ! [RV84]
     8.16   4.07   600.0    6.50   2.000    ! [RV84]
     8.16   4.07  1000.0    9.40   1.500    ! [RV84]
     8.16   4.07  2000.0    9.80   1.400    ! [RV84]
     8.16   4.07  2200.0    8.80   0.400    ! [RV84]
     8.16   4.07  5700.0   10.00   5.000    ! [RV84]
#     8.16   4.07  7000.0    9.10   0.500    ! [RV84]
#     8.16   4.07  1.90e4    6.50   2.000    ! [RV84]
     8.16   4.07  2100.0   10.10   1.200    ! [Ol83]
    3.07   4.07   12.00  51.2  2.9      ! [Ma22]
    3.07   4.07   14.00  47.7  2.8      ! [Ma22]
    3.07   4.07   12.76  47.3  5.1      ! [Si21]
    3.07   4.07   14.05  44.0  4.7      ! [Si21]
    3.07   4.07   15.25  40.2  4.3      ! [Si21]
    3.07   4.07   16.09  36.8  3.9      ! [Si21]
    3.07   4.07   16.39  36.1  3.8      ! [Si21]
    3.07   4.07   17.46  37.9  4.1      ! [Si21]
    3.07   4.07   18.48  35.4  3.8      ! [Si21]
    3.07   4.07   19.19  32.4  3.5      ! [Si21]
    3.07   4.07   21.98  30.5  3.3      ! [Si21]
    3.07   4.07   24.52  25.0  2.7      ! [Si21]
    3.07   4.07   27.62  26.8  2.9      ! [Si21]
    3.07   4.07   29.85  24.3  2.7      ! [Si21]
    3.07   4.07   31.96  22.6  2.4      ! [Si21]
    3.07   4.07   33.96  21.7  2.3      ! [Si21]
    3.07   4.07   18.7  34.4  2.0      ! [Ma16]
    3.07   4.07   18.7  33.2  1.9      ! [Ma16]
    3.07   4.07   21.5  31.9  1.8      ! [Ma16]
    3.07   4.07   24.2  29.4  1.6      ! [Ma16]
    3.07   4.07   26.8  22.6  1.2      ! [Ma16]
    3.07   4.07   29.7  22.2  1.1      ! [Ma16]
    3.07   4.07   31.8  18.3  0.9      ! [Ma16]
    3.07   4.07   31.9  20.2  1.0      ! [Ma16]
    3.07   4.07   34.4  18.8  0.9      ! [Ma16]
    3.07   4.07   34.8  19.6  0.9      ! [Ma16]
    3.07   4.07   36.8  16.6  0.8      ! [Ma16]
    5.10   4.07   73.5  0.00092  -0.06      ! [Ba55]
    5.10   4.07   78.6  0.00054  -0.06      ! [Ba55]
    5.10   4.07   79.0  0.00171  -0.06      ! [Ba55]
    5.10   4.07   87.4  0.0021  -0.06      ! [Ba55]
    5.10   4.07   95.9  0.0052  -0.06      ! [Ba55]
    5.10   4.07   108.0  0.01  -0.06      ! [Ba55]
    5.10   4.07   112.9  0.0265  -0.06      ! [Ba55]
    5.10   4.07   121.7  0.0313  -0.06      ! [Ba55]
    5.10   4.07   125.1  0.0471  -0.06      ! [Ba55]
    5.10   4.07   135.6  0.068  -0.06      ! [Ba55]
    5.10   4.07   147.9  0.084  -0.06      ! [Ba55]
    5.10   4.07   161.8  0.176  -0.06      ! [Ba55]
    5.10   4.07   175.7  0.325  -0.06      ! [Ba55]
    5.10   4.07   191.5  0.51  -0.06      ! [Ba55]
    5.10   4.07   177.0  2.9  0.4      ! [Ba55]
    5.10   4.07   199.0  6.6  0.9      ! [Ba55]
    5.10   4.07   205.0  7.4  1.1      ! [Ba55]
    5.10   4.07   205.0  9.7  1.4      ! [Ba55]
    5.10   4.07   205.0  9.0  1.3      ! [Ba55]
    5.10   4.07   205.0  10.9  1.4      ! [Ba55]
    5.10   4.07   740.0    6.28  -0.070    ! [Ra79]
    5.11   6.11     40.    31.0     2.0      ! [Va65]
    5.11   6.11     90.     7.9     0.2      ! [Va65]
    5.11   6.11    155.     3.5     0.2      ! [Va65]
    5.11   6.11   3.044  32.0174  -0.2      ! [Ka57]
    5.11   6.11   3.75  82.9101  -0.2      ! [Ka57]
    5.11   6.11   4.482  146.58  -0.2      ! [Ka57]
    5.11   6.11   5.279  173.834  -0.2      ! [Ka57]
    5.11   6.11   5.749  243.499  -0.2      ! [Ka57]
    5.11   6.11   5.881  301.482  -0.2      ! [Ka57]
    5.11   6.11   6.514  346.499  -0.2      ! [Ka57]
    5.11   6.11   6.803  354.264  -0.2      ! [Ka57]
    5.11   6.11   7.103  300.061  -0.2      ! [Ka57]
    5.11   6.11   7.34  286.206  -0.2      ! [Ka57]
    5.11   6.11   7.626  280.203  -0.2      ! [Ka57]
    5.11   6.11   7.867  286.018  -0.2      ! [Ka57]
    5.11   6.11   8.224  277.038  -0.2      ! [Ka57]
    5.11   6.11   8.397  301.565  -0.2      ! [Ka57]
    5.11   6.11   8.708  297.52  -0.2      ! [Ka57]
    5.11   6.11   8.807  310.271  -0.2      ! [Ka57]
    5.11   6.11   9.152  244.249  -0.2      ! [Ka57]
    5.11   6.11   9.23  274.711  -0.2      ! [Ka57]
    5.11   6.11   9.56  246.07  -0.2      ! [Ka57]
    5.11   6.11   9.993  256.734  -0.2      ! [Ka57]
    5.11   6.11   10.468  234.926  -0.2      ! [Ka57]
    5.11   6.11   10.943  216.068  -0.2      ! [Ka57]
    5.11   6.11   11.419  197.211  -0.2      ! [Ka57]
    5.11   6.11     4.72  116.     5.75      ! [Fu60]
    5.11   6.11     5.73  243.     10.       ! [Fu60]
    5.11   6.11     7.76  287.     7.25      ! [Fu60]
    5.11   6.11     9.08  299.     15.0      ! [Fu60]
    5.11   6.11     9.54  219.     10.8      ! [Fu60]
    5.11   6.11     10.9  243.     11.8      ! [Fu60]
    5.11   6.11     12.1  228.     12.0      ! [Fu60]
    5.11   6.11     12.5  236.     19.0      ! [Fu60]
    5.11   6.11     13.5  180.     15.3      ! [Fu60]
    5.11   6.11     14.2  175.     11.0      ! [Fu60]
    5.11   6.11    155.   3.51     0.05      ! [Sk66]
    5.11   6.11    600.   1.51     0.03      ! [Sk66]
    5.11   6.11   3000.   1.53     0.035     ! [Sk66]
    5.11   6.11   10.87  282.0  31.0      ! [An81]
    5.11   6.11   10.98  276.0  33.0      ! [An81]
    5.11   6.11   11.88  214.0  26.0      ! [An81]
    5.11   6.11   12.85  160.0  38.0      ! [An81]
    5.11   6.11   13.99  198.0  25.0      ! [An81]
    5.11   6.11   15.0  145.0  20.0      ! [An81]
    5.11   6.11   15.94  135.0  20.0      ! [An81]
    5.11   6.11   16.92  92.0  16.0      ! [An81]
    5.11   6.11   17.74  106.0  13.0      ! [An81]
    5.11   6.11   17.9  126.0  16.0      ! [An81]
    5.11   6.11   19.03  68.4  9.0      ! [An81]
    5.11   6.11   20.06  93.1  14.0      ! [An81]
    5.11   6.11   20.61  49.4  6.0      ! [An81]
    5.11   6.11   21.7  35.5  5.0      ! [An81]
    5.11   6.11   22.79  43.5  6.0      ! [An81]
    5.11   6.11   23.6  38.8  5.0      ! [An81]
    5.11   6.11   24.81  38.8  5.0      ! [An81]
    5.11   6.11   26.02  33.0  4.0      ! [An81]
    5.11   6.11   27.12  32.0  4.0      ! [An81]
    5.11   6.11   27.5  30.7  4.0      ! [An81]
    5.11   6.11   3.036  1.058  0.7      ! [Ra80]
    5.11   6.11   3.081  7.468  0.7      ! [Ra80]
    5.11   6.11   3.096  10.02  0.7      ! [Ra80]
    5.11   6.11   3.126  13.88  0.7      ! [Ra80]
    5.11   6.11   3.141  16.43  0.7      ! [Ra80]
    5.11   6.11   3.156  20.25  0.7      ! [Ra80]
    5.11   6.11   3.171  22.81  0.7      ! [Ra80]
    5.11   6.11   3.201  27.92  0.7      ! [Ra80]
    5.11   6.11   3.215  32.99  0.7      ! [Ra80]
    5.11   6.11   3.262  35.63  0.7      ! [Ra80]
    5.11   6.11   3.309  37.0  0.7      ! [Ra80]
    5.11   6.11   3.34  39.6  0.7      ! [Ra80]
    5.11   6.11   3.355  42.15  0.7      ! [Ra80]
    5.11   6.11   3.388  40.98  0.7      ! [Ra80]
    5.11   6.11   3.402  44.79  0.7      ! [Ra80]
    5.11   6.11   3.433  47.39  0.7      ! [Ra80]
    5.11   6.11   3.493  51.32  0.7      ! [Ra80]
    5.11   6.11   3.496  57.61  0.7      ! [Ra80]
    5.11   6.11   3.556  61.55  0.7      ! [Ra80]
    5.11   6.11   3.585  67.92  0.7      ! [Ra80]
    5.11   6.11   3.6  71.73  0.7      ! [Ra80]
    5.11   6.11   3.662  75.67  0.7      ! [Ra80]
    5.11   6.11   3.677  78.22  0.7      ! [Ra80]
    5.11   6.11   3.739  83.41  0.7      ! [Ra80]
    5.11   6.11   3.802  86.09  0.7      ! [Ra80]
    5.11   6.11   3.835  83.65  0.7      ! [Ra80]
    5.11   6.11   3.852  81.18  0.7      ! [Ra80]
    5.11   6.11   3.9  82.56  0.7      ! [Ra80]
    5.11   6.11   3.917  78.82  0.7      ! [Ra80]
    5.11   6.11   3.951  75.13  0.7      ! [Ra80]
    5.11   6.11   3.984  71.43  0.7      ! [Ra80]
    5.11   6.11   4.018  67.74  0.7      ! [Ra80]
    5.11   6.11   4.051  66.56  0.7      ! [Ra80]
    5.11   6.11   4.099  66.68  0.7      ! [Ra80]
    5.11   6.11   4.116  64.2  0.7      ! [Ra80]
    5.11   6.11   4.163  66.84  0.7      ! [Ra80]
    5.11   6.11   4.196  63.15  0.7      ! [Ra80]
    5.11   6.11   4.23  59.45  0.7      ! [Ra80]
    5.11   6.11   4.279  57.05  0.7      ! [Ra80]
    5.11   6.11   4.312  53.36  0.7      ! [Ra80]
    5.11   6.11   4.33  48.37  0.7      ! [Ra80]
    5.11   6.11   4.363  45.93  0.7      ! [Ra80]
    5.11   6.11   4.396  43.49  0.7      ! [Ra80]
    5.11   6.11   4.445  41.1  0.7      ! [Ra80]
    5.11   6.11   4.478  38.66  0.7      ! [Ra80]
    5.11   6.11   4.527  38.78  0.7      ! [Ra80]
    5.11   6.11   4.559  37.6  0.7      ! [Ra80]
    5.11   6.11   4.607  37.72  0.7      ! [Ra80]
    5.11   6.11   4.637  41.58  0.7      ! [Ra80]
    5.11   6.11   4.669  42.92  0.7      ! [Ra80]
    5.11   6.11   4.7  46.77  0.7      ! [Ra80]
    5.11   6.11   4.731  49.37  0.7      ! [Ra80]
    5.11   6.11   4.776  55.78  0.7      ! [Ra80]
    5.11   6.11   4.791  58.33  0.7      ! [Ra80]
    5.11   6.11   4.854  59.75  0.7      ! [Ra80]
    5.11   6.11   4.887  58.57  0.7      ! [Ra80]
    5.11   6.11   4.92  57.39  0.7      ! [Ra80]
    5.11   6.11   4.951  59.99  0.7      ! [Ra80]
    5.11   6.11   4.982  62.59  0.7      ! [Ra80]
    5.11   6.11   5.012  67.7  0.7      ! [Ra80]
    5.11   6.11   5.042  71.55  0.7      ! [Ra80]
    5.11   6.11   5.073  75.41  0.7      ! [Ra80]
    5.11   6.11   5.102  83.04  0.7      ! [Ra80]
    5.11   6.11   5.146  93.22  0.7      ! [Ra80]
    5.11   6.11   5.158  100.8  0.7      ! [Ra80]
    5.11   6.11   5.169  113.4  0.7      ! [Ra80]
    5.11   6.11   5.199  118.5  0.7      ! [Ra80]
    5.11   6.11   5.22  106.0  0.7      ! [Ra80]
    5.11   6.11   5.249  113.6  0.7      ! [Ra80]
    5.11   6.11   5.269  103.6  0.7      ! [Ra80]
    5.11   6.11   5.286  102.4  0.7      ! [Ra80]
    5.11   6.11   5.303  99.91  0.7      ! [Ra80]
    5.11   6.11   5.32  97.43  0.7      ! [Ra80]
    5.11   6.11   5.337  96.21  0.7      ! [Ra80]
    5.11   6.11   5.4  98.89  0.7      ! [Ra80]
    5.11   6.11   5.432  97.71  0.7      ! [Ra80]
    5.11   6.11   5.463  101.6  0.7      ! [Ra80]
    5.11   6.11   5.495  101.7  0.7      ! [Ra80]
    5.11   6.11   5.509  105.5  0.7      ! [Ra80]
    5.11   6.11   5.558  104.3  0.7      ! [Ra80]
    5.11   6.11   5.606  104.4  0.7      ! [Ra80]
    5.11   6.11   5.622  103.2  0.7      ! [Ra80]
    5.11   6.11   5.655  102.1  0.7      ! [Ra80]
    5.11   6.11   5.671  100.8  0.7      ! [Ra80]
    5.11   6.11   5.703  102.2  0.7      ! [Ra80]
    5.11   6.11   5.718  103.5  0.7      ! [Ra80]
    5.11   6.11   5.75  103.5  0.7      ! [Ra80]
    5.11   6.11   5.782  103.6  0.7      ! [Ra80]
    5.11   6.11   5.828  110.0  0.7      ! [Ra80]
    5.11   6.11   5.844  110.1  0.7      ! [Ra80]
    5.11   6.11   5.859  112.6  0.7      ! [Ra80]
    5.11   6.11   5.905  115.3  0.7      ! [Ra80]
    5.11   6.11   5.906  117.8  0.7      ! [Ra80]
    5.11   6.11   5.936  119.1  0.7      ! [Ra80]
    5.11   6.11   5.967  123.0  0.7      ! [Ra80]
    5.11   6.11   5.982  125.5  0.7      ! [Ra80]
    5.11   6.11   5.997  128.1  0.7      ! [Ra80]
    5.11   6.11   6.027  133.2  0.7      ! [Ra80]
    5.11   6.11   6.043  133.2  0.7      ! [Ra80]
    6.12   3.09  3660.0    0.25   0.060    ! [Ko99]
    6.12   3.09  1000.0    0.22  -0.300    ! [RV84]
    6.12   3.09  2800.0    0.24  -0.300    ! [RV84]
    6.12   3.09  2100.0    0.41   0.080    ! [Ol83]
    6.12   3.09  1050.0    0.40   0.090    ! [Ol83]
    7.14   6.10     1.0    1.60  -0.300    ! for constant
    7.14   6.10   155.0    1.80   1.000    ! [RV84]
    7.14   6.10   516.0    0.90  -0.300    ! [W90]i
#    8.16   4.09  2100.0    4.17   0.550    ! [Ol83]
    8.16   4.10  2100.0    2.05   0.310    ! [Ol83]
    8.16   4.10   135.0    0.35   0.200    ! [RV84]
    8.16   4.10   156.0    0.37   0.120    ! [RV84]
    8.16   5.10    90.0    9.50   1.000    ! [RV84]*
    8.16   5.10   135.0   11.00   3.000    ! [RV84]
    8.16   5.10   156.0   10.00   3.000    ! [RV84]
    8.16   5.10   600.0   12.00   5.000    ! [RV84]
    8.16   5.10   516.0    9.60  -0.050    ! [W90]r
#    8.16   5.10  2100.0    8.90   1.700    ! [Ol83]
    8.16   5.10   389.0   10.40  -0.050    ! [We98]
    8.16   6.11   146.0   12.70   2.000    ! [RV84]
    8.16   6.11   153.0    7.00   1.000    ! [RV84]
    8.16   6.11   155.0   11.00   1.000    ! [RV84]
    8.16   6.11   156.0   11.00   1.000    ! [RV84]
    8.16   6.11   516.0   11.90  -0.100    ! [W90]r
    8.16   6.11  2100.0   11.00   1.100    ! [Ol83]
    8.16   6.11   389.0   10.20  -0.100    ! [We98]
   14.28   4.07   52.4  0.5  0.105      ! SI97
   14.28   4.07   65.2  0.88  0.203      ! SI97
   14.28   4.07   66.9  0.81  0.16      ! SI97
   14.28   4.07   67.4  0.66  0.24      ! SI97
   14.28   4.07   56.5  0.31  0.15      ! SI97
   14.28   4.07   61.7  0.41  0.16      ! SI97
   14.28   4.07   77.2  0.75  0.13      ! SI97
   14.28   4.07   87.4  0.84  0.14      ! SI97
   14.28   4.07   97.0  0.87  0.16      ! SI97
   14.28   4.07   127.0  1.11  0.34      ! SI97
   14.28   4.07   128.0  1.19  0.15      ! SI97
   14.28   4.07   148.2  1.3  0.15      ! SI97
   14.28   4.07   157.3  1.41  0.15      ! SI97
   14.28   4.07   200.0  2.9  0.26      ! SI97
   14.28   4.07   300.0  3.9  0.3      ! SI97
   14.28   4.07   400.0  4.25  0.32      ! SI97
   14.28   4.07   500.0  5.7  0.43      ! SI97
   26.56   4.10   99.0  0.017  0.001      ! iMIEX97
   26.56   4.10   141.0  0.058  0.001      ! iMIEX97
   26.56   4.10   194.0  0.06  0.002      ! iMIEX97
   26.56   4.10   236.0  0.0882  0.00889      ! iMIEX97
   26.56   4.10   237.0  0.1  0.0157      ! iMIEX97
   26.56   4.10   280.0  0.101  0.00972      ! iMIEX97
   26.56   4.10   281.0  0.116  0.015      ! iMIEX97
   26.56   4.10   345.0  0.195  0.0187      ! iMIEX97
   26.56   4.10   346.0  0.178  0.0188      ! iMIEX97
   26.56   4.10   382.0  0.202  0.023      ! iMIEX97
   26.56   4.10   382.0  0.209  0.0215      ! iMIEX97
   26.56   4.10   800.0  0.968  0.07      ! iMIEX97
   26.56   4.10   800.0  0.869  0.0702      ! iMIEX97
   26.56   4.10   1600.0  3.63  0.06      ! iMIEX97
   26.56   4.10   2600.0  3.56  0.267      ! iMIEX97
   26.56   4.10   2600.0  2.99  0.267      ! iMIEX97
   26.56   4.07   75.2  0.173  0.0439      ! iMIEX97
   26.56   4.07   114.0  0.251  0.0634      ! iMIEX97
   26.56   4.07   137.0  0.289  0.119      ! iMIEX97
   26.56   4.07   141.0  0.271  0.0418      ! iMIEX97
   26.56   4.07   143.0  0.248  0.0607      ! iMIEX97
   26.56   4.07   175.0  0.363  0.0469      ! iMIEX97
   26.56   4.07   177.0  0.338  0.0638      ! iMIEX97
    6.12   4.07   36.566  6.425  0.276      ! [Di50]
    6.12   4.07   41.435  11.737  0.513      ! [Di50]
    6.12   4.07   47.107  13.204  0.513      ! [Di50]
    6.12   4.07   57.449  14.618  0.809      ! [Di50]
    6.12   4.07   68.186  13.231  0.493      ! [Di50]
    6.12   4.07   72.402  12.841  0.532      ! [Di50]
    6.12   4.07   84.234  11.83  0.415      ! [Di50]
    6.12   4.07   113.231  11.452  0.395      ! [Di50]
    6.12   4.07   142.546  11.134  0.454      ! [Di50]
    6.12   4.07   152.206  11.087  0.493      ! [Di50]
    6.12   4.07   156.0  11.0  1.3      ! [Di50]
    6.12   6.11   150.0  45.9  -0.02      ! [Pr57]
    6.12   6.11   260.0  38.0  -0.02      ! [Pr57]
    6.12   6.11   350.0  35.4  -0.02      ! [Pr57]
    6.12   6.11   450.0  31.8  -0.02      ! [Pr57]
    6.12   6.11   560.0  30.2  -0.02      ! [Pr57]
    6.12   6.11   660.0  30.7  -0.02      ! [Pr57]
    6.12   6.11   238.0  39.4  2.4      ! [Bu55]
    6.12   6.11   238.0  35.8  2.4      ! [Bu55]
    6.12   6.11   310.0  35.5  2.3      ! [Bu55]
    6.12   6.11   310.0  31.9  2.4      ! [Bu55]
    6.12   6.11   365.0  41.0  3.1      ! [Bu55]
    6.12   6.11   365.0  37.4  3.1      ! [Bu55]
    6.12   6.11   420.0  34.8  2.7      ! [Bu55]
    6.12   6.11   420.0  31.2  2.8      ! [Bu55]
    6.12   6.11   465.0  33.0  1.1      ! [Bu55]
    6.12   6.11   465.0  29.4  1.2      ! [Bu55]
    6.12   6.11   522.0  35.8  1.6      ! [Bu55]
    6.12   6.11   522.0  32.2  1.6      ! [Bu55]
    6.12   6.11   648.0  27.5  2.7      ! [Bu55]
    6.12   6.11   648.0  23.9  2.8      ! [Bu55]
    6.12   6.11   832.0  32.3  1.6      ! [Bu55]
    6.12   6.11   832.0  28.7  1.6      ! [Bu55]
    6.12   6.11   950.0  22.4  1.1      ! [Bu55]
    6.12   6.11   950.0  20.5  1.1      ! [Bu55]
   13.27   4.07   1000.  7.6  -0.25      ! [Ba58]
   13.27   4.07   1400.  8.3  -0.25      ! [Ba58]
   13.27   4.07   2200.  12.6  -0.25      ! [Ba58]
   13.27   4.07   2200.  9.1  -0.25      ! [Ba58]
   13.27   4.07   3000.  11.7  -0.25      ! [Ba58]
    6.12   4.07   1000.  10.6  -0.25      ! [Ba58]
    6.12   4.07   1800.  11.5  -0.25      ! [Ba58]
    6.12   4.07   2200.  10.8  -0.25      ! [Ba58]
    6.12   4.07   3000.  11.1  -0.25      ! [Ba58]
  13.27   6.11   5700.    6.0   0.4    ! [Be60] 
  13.27   4.07   5700.    8.3   0.3    ! [Be60] 
#    8.16   6.11   5700.   12.0   1.2    ! [Be60] 
#    8.16   4.07   5700.   10.0   2.6    ! [Be60] 
    7.14   6.11   5700.   13.0   1.8    ! [Be60] 
#    7.14   4.07   5700.   14.0   0.8    ! [Be60] 
    6.12   6.11   5700.   29.0   1.0    ! [Be60] 
#    6.12   4.07   5700.   11.0   0.6    ! [Be60] 
    3.07   4.07   8.1  118.69  0.0      ! [Hi60]
    3.07   4.07   8.7  89.824  0.0      ! [Hi60]
    3.07   4.07   9.2  67.887  0.0      ! [Hi60]
    3.07   4.07   10.6  55.617  0.0      ! [Hi60]
    3.07   4.07   12.1  71.566  0.0      ! [Hi60]
    3.07   4.07   14.1  45.556  0.0      ! [Hi60]
   26.56   4.07   730.     2.9    -0.10      ! [Ho60]
    6.12   4.07   225.0  8.2  0.6      ! [Ho60]
    6.12   4.07   300.0  10.3  0.7      ! [Ho60]
    6.12   4.07   400.0  9.6  0.7      ! [Ho60]
#    6.12   4.07   730.0  11.6  1.2      ! [Ho60]
    6.12   6.11  3000.0  29.8  1.6      ! [Ho60]
    6.12   6.11  4100.0  30.5  2.0      ! [Ho60]
    6.12   6.11  4500.0  27.7  1.7      ! [Ho60]
    6.12   6.11  4500.0  27.2  2.1      ! [Ho60]
    6.12   6.11  6000.0  29.8  1.6      ! [Ho60]
    6.12   6.11  6000.0  32.3  1.6      ! [Ho60]
    8.16   6.11   362.    13.6    -0.105    ! [Pa60]
    6.12   4.07   352.     8.2    -0.042    ! [Pa60]
    4.09   4.07   352.    12.     -0.04     ! [Pa60]
    7.14   6.11   145.    7.0   1.5    ! [Cl61]
    6.12   6.10   143.    2.6   1.3    ! [Cl61]
    6.12   4.07   33.5  1.1  0.6      ! [La61]
    6.12   4.07   34.5  6.2  0.85      ! [La61]
    6.12   4.07   39.4  15.3  1.1      ! [La61]
    6.12   4.07   43.8  17.3  1.25      ! [La61]
    6.12   4.07   49.3  21.8  1.6      ! [La61]
    6.12   4.07   61.3  20.1  1.25      ! [La61]
    6.12   4.07   69.3  17.6  1.35      ! [La61]
    6.12   4.07   77.3  15.6  0.95      ! [La61]
    6.12   4.07   85.3  15.3  0.95      ! [La61]
    6.12   4.07   101.3  13.6  0.85      ! [La61]
    6.12   4.07   121.2  12.1  0.95      ! [La61]
    6.12   4.07   149.2  9.8  0.75      ! [La61]
    6.12   4.07   34.9  9.19  0.56      ! [Br62]
    6.12   4.07   38.0  10.99  0.5      ! [Br62]
    6.12   4.07   40.0  12.99  0.69      ! [Br62]
    6.12   4.07   41.7  18.69  0.72      ! [Br62]
    6.12   4.07   47.6  19.94  0.63      ! [Br62]
    6.12   4.07   50.5  22.75  0.88      ! [Br62]
    6.12   4.07   52.6  21.71  0.66      ! [Br62]
    6.12   4.07   59.5  21.11  0.66      ! [Br62]
    6.12   4.07   61.0  21.76  1.0      ! [Br62]
    6.12   4.07   62.8  20.71  0.94      ! [Br62]
    6.12   4.07   73.1  18.34  0.97      ! [Br62]
    6.12   4.07   79.5  17.53  0.81      ! [Br62]
    6.12   4.07   80.7  17.15  0.78      ! [Br62]
    6.12   4.07   99.3  15.33  0.72      ! [Br62]
    6.12   4.07   100.9  14.98  0.72      ! [Br62]
    6.12   4.07   118.7  12.88  0.91      ! [Br62]
    6.12   4.07   121.0  12.78  0.82      ! [Br62]
    6.12   4.07   150.0  10.5  0.5      ! [Br62]
    6.12   4.07   150.1  10.16  0.5      ! [Br62]
    6.12   4.07   150.2  10.72  0.44      ! [Br62]
    6.12   4.07   154.9  10.79  0.41      ! [Br62]
    6.12   4.07   155.0  10.17  0.47      ! [Br62]
    6.12   6.11    150.    45.     2.   ! [Br62]
   13.27   6.11  28000.    4.7     0.2   ! [Cu62]
   13.27   4.07  28000.    7.9     0.5   ! [Cu62]
    6.12   6.11  28000.   25.9     1.2   ! [Cu62]
#    6.12   4.07  28000.    7.7     0.4   ! [Cu62]
    8.16   6.11   146.     12.7    2.0   ! [Fo62]
    6.12   4.07   50.0  22.0  1.0      ! [Ga62]
    6.12   4.07   60.0  21.0  1.0      ! [Ga62]
    6.12   4.07   70.0  19.0  1.0      ! [Ga62]
    6.12   4.07   80.0  17.5  1.0      ! [Ga62]
    6.12   4.07   85.0  16.5  1.0      ! [Ga62]
    6.12   4.07   90.0  16.0  1.0      ! [Ga62]
    6.12   4.07   100.0  15.0  0.8      ! [Ga62]
    6.12   4.07   110.0  14.0  0.8      ! [Ga62]
    6.12   4.07   120.0  13.0  0.7      ! [Ga62]
    6.12   4.07   130.0  12.0  0.6      ! [Ga62]
    6.12   4.07   150.0  10.5  0.5      ! [Ga62]
   12.24   4.07   27.6  0.001131  -0.2      ! [Li62]
   12.24   4.07   28.19  0.005843  -0.2      ! [Li62]
   12.24   4.07   28.75  0.0106  -0.2      ! [Li62]
   12.24   4.07   29.3  0.01391  -0.2      ! [Li62]
   12.24   4.07   29.92  0.02613  -0.2      ! [Li62]
   12.24   4.07   30.55  0.04416  -0.2      ! [Li62]
   12.24   4.07   31.19  0.09335  -0.2      ! [Li62]
   26.56   4.07   150.0    0.23    0.03      ! [La63]
   26.56   4.07   660.0    2.00    0.30      ! [La63]
    8.16   6.11   155.    11.     1.       ! [Va63]
    8.16   6.10   155.     1.     0.2      ! [Va63]
    8.16   4.07   155.     4.5    1.       ! [Va63]
    7.14   6.11   155.    15.     1.       ! [Va63]
    7.14   6.10   155.     1.6    0.3      ! [Va63]
    7.14   4.07   155.     6.5    1.       ! [Va63]
    6.12   6.10   155.     2.6    0.3      ! [Va63]
    5.11   6.11   155.     3.5    0.2      ! [Va63]
    5.11   4.07   155.    14.     1.       ! [Va63]
    5.10   4.07   155.     7.5    0.5      ! [Va63]
    4.09   4.07   155.     8.8    0.5      ! [Va63]
    3.07   4.07   155.     3.5    0.2      ! [Va63]
   26.56   4.10   730.0    1.2    0.4      ! [Ho64]
   26.56   4.10   730.0    1.1    0.3      ! [Ho64]
    6.12   4.10   220.0    1.8    0.6      ! [Ho64]
    6.12   6.11   98.06    63.3    0.3      ! [Ka64]
    6.12   6.11   1000.    29.     1.3      ! [Po64]
   26.56   4.07   130.0  0.175  0.035      ! [Ra64]
   26.56   4.07   208.0  0.313  0.047      ! [Ra64]
   26.56   4.07   297.0  0.47  0.071      ! [Ra64]
   26.56   4.07   396.0  0.57  0.086      ! [Ra64]
   14.28   4.07   130.0  1.07  0.27      ! [Ra64]
   14.28   4.07   208.0  0.76  0.19      ! [Ra64]
   14.28   4.07   297.0  1.69  0.34      ! [Ra64]
   14.28   4.07   396.0  2.02  0.4      ! [Ra64]
   12.24   4.07   130.0  2.66  0.66      ! [Ra64]
   12.24   4.07   208.0  2.31  0.58      ! [Ra64]
   12.24   4.07   297.0  2.48  0.62      ! [Ra64]
   12.24   4.07   396.0  3.25  0.88      ! [Ra64]
    8.16   4.07   130.0  7.85  1.96      ! [Ra64]
    8.16   4.07   208.0  4.89  1.22      ! [Ra64]
    8.16   4.07   297.0  6.54  1.63      ! [Ra64]
    8.16   4.07   396.0  7.47  1.87      ! [Ra64]
    6.12   4.07   130.0  8.32  1.66      ! [Ra64]
    6.12   4.07   208.0  6.8  1.05      ! [Ra64]
    6.12   4.07   297.0  8.5  1.3      ! [Ra64]
    6.12   4.07   396.0  7.05  1.08      ! [Ra64]
    6.12   6.11    283.    48.9     2.5      ! [Wa54]
    6.12   6.11    387.    43.6     2.2      ! [Wa54]
    8.16   4.07    600.     7.      1.5      ! [Be65]
   13.27   3.09   1000.     0.133   -0.03    ! [Re65]
   13.27   3.09   2800.     0.238   -0.03    ! [Re65]
    8.16   4.07    730.     9.8       0.7    ! [Re65]
    8.16   4.07   2200.     8.8       0.4    ! [Re65]
    8.16   4.07   5700.     8.8       2.3    ! [Re65]
    8.16   3.09   1000.     0.106    -0.03    ! [Re65]
    8.16   3.09   2800.     0.128    -0.03    ! [Re65]
    7.14   4.07    730.    11.7       0.9    ! [Re65]
    7.14   4.07   2200.     8.6       0.8    ! [Re65]
    7.14   4.07   5700.    12.4       0.7    ! [Re65]
    7.14   3.09   2200.     0.28     0.02    ! [Re65]
    6.12   3.09   1000.     0.216    -0.03    ! [Do65]
    6.12   3.09   2800.     0.236    -0.03    ! [Do65]
    5.11   3.09   1000.     1.20     -0.03    ! [Do65]
    5.11   3.09   2800.     1.13     -0.03    ! [Do65]
    6.12   6.11   5700.    29.8     1.6      ! [Va65]
    3.07   4.07    155.     3.8     0.2      ! [Va65]
   26.56   4.07   85.0    0.108     -0.13   ! [La66]
   13.27   4.07   70.0    0.76      -0.13   ! [La66]
   13.27   4.07   85.0    1.06      -0.13   ! [La66]
    8.16   4.07   30.0    2.90      -0.17   ! [La66]
    8.16   4.07   45.0    5.30      -0.17   ! [La66]
    8.16   4.07   60.0    9.90      -0.17   ! [La66]
    8.16   4.07   70.0    9.50      -0.17   ! [La66]
    8.16   4.07   85.0    9.00      -0.17   ! [La66]
    6.12   6.11   50.7  85.2  3.0      ! [Me66]
    6.12   6.11   59.5  80.3  2.8      ! [Me66]
    6.12   6.11   64.7  80.6  2.4      ! [Me66]
    6.12   6.11   69.7  75.6  2.3      ! [Me66]
    6.12   6.11   79.2  72.6  2.2      ! [Me66]
    6.12   6.11   82.7  68.2  2.0      ! [Me66]
    6.12   6.11   88.2  67.2  2.0      ! [Me66]
    6.12   6.11   98.5  62.7  1.9      ! [Me66]
    6.12   6.11   103.8  61.9  1.9      ! [Me66]
    6.12   6.11   108.8  60.5  1.8      ! [Me66]
    6.12   6.11   119.4  56.4  1.7      ! [Me66]
    6.12   6.11   124.3  55.3  1.7      ! [Me66]
    6.12   6.11   128.7  54.9  1.6      ! [Me66]
    6.12   6.11   138.3  52.5  1.5      ! [Me66]
    6.12   6.11   143.4  51.8  1.5      ! [Me66]
    6.12   6.11   149.2  50.6  1.5      ! [Me66]
    6.12   6.11   158.6  47.8  1.4      ! [Me66]
    6.12   4.07   155.0  9.5  -0.2      ! [Wi67]
    6.12   4.07   150.3  9.4  -0.2      ! [Wi67]
    6.12   4.07   145.3  8.9  -0.2      ! [Wi67]
    6.12   4.07   139.6  9.9  -0.2      ! [Wi67]
    6.12   4.07   134.0  10.3  -0.2      ! [Wi67]
    6.12   4.07   128.2  10.8  -0.2      ! [Wi67]
    6.12   4.07   122.3  10.8  -0.2      ! [Wi67]
    6.12   4.07   116.0  10.8  -0.2      ! [Wi67]
    6.12   4.07   109.6  11.6  -0.2      ! [Wi67]
    6.12   4.07   102.9  11.4  -0.2      ! [Wi67]
    6.12   4.07   95.7  11.6  -0.2      ! [Wi67]
    6.12   4.07   88.0  11.7  -0.2      ! [Wi67]
    6.12   4.07   80.0  12.7  -0.2      ! [Wi67]
    6.12   4.07   71.2  13.9  -0.2      ! [Wi67]
    6.12   4.07   61.5  14.6  -0.2      ! [Wi67]
    6.12   4.07   60.0  15.5  -0.2      ! [Wi67]
    6.12   4.07   59.0  16.0  -0.2      ! [Wi67]
    6.12   4.07   56.0  16.3  -0.2      ! [Wi67]
    6.12   4.07   53.3  18.5  -0.2      ! [Wi67]
    6.12   4.07   53.1  16.9  -0.2      ! [Wi67]
    6.12   4.07   50.5  17.3  -0.2      ! [Wi67]
    6.12   4.07   47.0  19.1  -0.2      ! [Wi67]
    6.12   4.07   47.0  18.0  -0.2      ! [Wi67]
    6.12   4.07   44.6  18.5  -0.2      ! [Wi67]
    6.12   4.07   41.5  18.9  -0.2      ! [Wi67]
    6.12   4.07   39.5  19.2  -0.2      ! [Wi67]
    6.12   4.07   37.5  19.3  -0.2      ! [Wi67]
    6.12   4.07   35.8  18.2  -0.2      ! [Wi67]
    6.12   4.07   34.0  16.3  -0.2      ! [Wi67]
    6.12   4.07   31.9  11.1  -0.2      ! [Wi67]
    6.12   4.07   29.8  3.4  -0.2      ! [Wi67]
    6.12   4.07   27.4  0.42  -0.2      ! [Wi67]
    6.12   4.07   24.5  0.05  -0.2      ! [Wi67]
   13.27   4.07   61.4     0.55   -0.30   ! [Wi67]
    6.12   6.11   385.     36.7   0.6     ! [An68]
   13.27   3.09   156.    0.080   0.012   ! [Do68]
    8.16   3.09   156.    0.0061  0.0008  ! [Do68]
    7.14   3.09   156.    0.0076  0.0009  ! [Do68]
    6.12   3.09   156.    0.0167  0.0032  ! [Do68]
    5.11   3.09   156.    0.289   0.035   ! [Do68]
     5.11   3.09    25.0    0.001     0    ! sem
     5.11   3.09    60.0    0.03   0.011    !
     5.11   3.09    70.0    0.11   0.019    !
     5.11   3.09    80.0    0.22   0.026    !
    6.12   4.07   500.     8.6    -0.20    ! [Ra68]
    6.12   4.07   800.     9.3    -0.20    ! [Ra68]
    6.12   4.07  1500.     9.8    -0.20    ! [Ra68]
    6.12   4.07  2200.    10.8    -0.20    ! [Ra68]
    6.12   4.07  2900.    10.1    -0.20    ! [Ra68]
    8.16   4.07   500.     8.2    -0.20    ! [Ra68]
    8.16   4.07   800.     8.7    -0.20    ! [Ra68]
    8.16   4.07  1500.     8.4    -0.20    ! [Ra68]
    8.16   4.07  2200.    10.9    -0.20    ! [Ra68]
    8.16   4.07  2900.    10.2    -0.20    ! [Ra68]
   12.24   4.07  500.     7.3    -0.20    ! [Ra68]
   12.24   4.07  800.     9.0    -0.20    ! [Ra68]
   12.24   4.07  1500.     9.6    -0.20    ! [Ra68]
   12.24   4.07  2200.    10.8    -0.20    ! [Ra68]
   12.24   4.07  2900.    12.1    -0.20    ! [Ra68]
   26.56   4.07   500.     1.21   -0.15    ! [Ra68]
   26.56   4.07   800.     2.1    -0.15    ! [Ra68]
   26.56   4.07  1500.     3.2    -0.15    ! [Ra68]
   26.56   4.07  2200.     5.7    -0.15    ! [Ra68]
   26.56   4.07  2900.     4.7    -0.15    ! [Ra68]
    6.12   4.07   3100.  9.6  -0.08      ! [St68]
    6.12   4.07   4100.  9.65  -0.08      ! [St68]
    6.12   4.07   6700.  9.35  -0.08      ! [St68]
    6.12   4.07   8100.  9.3  -0.08      ! [St68]
    6.12   4.07  10300.  9.3  -0.08      ! [St68]
    6.12   4.07  11500.  9.1  -0.08      ! [St68]
    6.12   4.07  12500.  9.2  -0.08      ! [St68]
    6.12   4.09   32.0  0.7  0.2      ! [Da70]
    6.12   4.09   34.0  1.3  0.3      ! [Da70]
    6.12   4.09   36.0  1.7  0.4      ! [Da70]
    6.12   4.09   39.8  2.4  0.5      ! [Da70]
    6.12   4.09   44.0  2.5  0.6      ! [Da70]
    5.11   4.07   305.      4.3   -0.321       ! [Ba71]
    5.11   4.07   602.      5.4   -0.321       ! [Ba71]
    4.09   4.07   29.0  14.0  -0.29      ! [Ba71]
    4.09   4.07   53.0  12.0  -0.29      ! [Ba71]
    4.09   4.07   161.0  8.4  -0.3      ! [Ba71]
    4.09   4.07   297.0  6.9  -0.3      ! [Ba71]
    4.09   4.07   605.0  5.7  -0.19      ! [Ba71]
    4.09   4.07   9920.0  7.2  -0.3      ! [Ba71]
    4.09   4.07   24400.0  6.8  -0.3      ! [Ba71]
    7.14   4.07    50.     14.0    2.8       ! [Bi71]
    7.14   4.07   100.      7.4    1.5       ! [Bi71]
    8.16   4.07    50.      3.5    0.7       ! [Bi71]
    8.16   4.07   100.      5.8    1.2       ! [Bi71]
    8.16   4.07   153.      4.2    0.8       ! [Bi71]
    8.16   6.11    50.     20.0    4.0       ! [Bi71]
    8.16   6.11   100.      5.8    1.2       ! [Bi71]
    8.16   6.11   153.      7.0    1.0       ! [Bi71]
   12.24   4.07    50.     0.7     0.14      ! [Bi71]
   12.24   4.07   100.     1.4     0.3       ! [Bi71]
   13.27   4.07    50.     0.30    0.06      ! [Bi71]
   13.27   4.07   100.     0.58    0.18      ! [Bi71]
   13.27   4.07   153.     1.18    0.15      ! [Bi71]
   13.27   6.11    50.     0.20    0.04      ! [Bi71]
   13.27   6.11   100.     0.80    0.20      ! [Bi71]
   13.27   6.11   153.     1.03    0.08      ! [Bi71]
   14.28   4.07   153.     1.35    0.15      ! [Bi71]
   14.28   4.07   660.     5.30    0.60      ! [Iz78]
   14.28   4.07  1000.     7.50    0.80      ! [Iz78]
   13.27   4.07   660.     4.80    0.50      ! [Iz78]
   13.27   4.07  1000.     6.20    0.60      ! [Iz78]
   11.23   4.07   660.     5.20    0.60      ! [Iz78]
   11.23   4.07   30.8  0.2  0.03      ! [Al90]
   11.23   4.07   35.0  0.28  0.05      ! [Al90]
   11.23   4.07   42.0  0.81  0.12      ! [Al90]
   11.23   4.07   46.2  1.0  0.16      ! [Al90]
   11.23   4.07   51.8  1.3  0.2      ! [Al90]
   11.23   4.07   56.6  1.8  0.25      ! [Al90]
   11.23   4.07   61.4  1.9  0.28      ! [Al90]
   11.23   4.07   66.4  1.8  0.3      ! [Al90]
   11.23   4.07   71.8  1.6  0.24      ! [Al90]
   11.23   4.07   79.9  1.7  0.26      ! [Al90]
   11.23   4.07   84.9  2.0  0.3      ! [Al90]
   11.23   4.07   88.7  2.0  0.32      ! [Al90]
   11.23   4.07   94.3  2.3  0.36      ! [Al90]
   11.23   4.07   99.0  2.3  0.32      ! [Al90]
   11.23   4.07   103.0  2.1  0.32      ! [Al90]
   11.23   4.07   167.5  2.4  0.6      ! [Fa98]
   11.23   4.07   155.1  2.2  0.6      ! [Fa98]
   11.23   4.07   137.8  2.1  0.5      ! [Fa98]
   11.23   4.07   131.8  1.7  0.4      ! [Fa98]
   11.23   4.07   122.4  2.0  0.5      ! [Fa98]
   11.23   4.07   112.2  1.3  0.3      ! [Fa98]
   11.23   4.07   94.9  2.0  0.5      ! [Fa98]
   11.23   4.07   85.9  1.5  0.4      ! [Fa98]
   11.23   4.07   5700.   13.0   1.1    ! [Be60] 
    5.11   4.07   660.     4.80    0.50      ! [Iz78]
    5.11   4.07  1000.     4.50    0.50      ! [Iz78]
    5.10   4.07   660.     6.70    0.70      ! [Iz78]
    5.10   4.07  1000.     6.10    0.60      ! [Iz78]
    4.09   4.07   660.     6.50    0.70      ! [Iz78]
    4.09   4.07  1000.     6.60    0.70      ! [Iz78]
    6.12   4.10   150.     1.1    0.1      ! [Fo71]
    6.12   4.10   600.     2.8    0.4      ! [Fo71]
    6.12   4.09   150.     3.2    0.4      ! [Fo71]
    6.12   4.09   600.     5.3    0.7      ! [Fo71]
    6.12   4.07   150.    12.1    1.2      ! [Fo71]
    6.12   4.07   600.    11.0    1.1      ! [Fo71]
    5.10   4.07   150.     8.0    1.6      ! [Ra71]
    5.10   4.07   600.     5.4    1.1      ! [Ra71]
    5.11   4.07   150.     6.9    1.4      ! [Ra71]
    5.11   4.07   600.     4.2    0.8      ! [Ra71]
#    8.16   4.07   7000.     9.1    0.5      ! [Am72]
    8.16   4.10   135.     1.0    0.06      ! [Am72]
    8.16   4.10   550.     2.9    0.2       ! [Am72]
    6.12   6.11   7600.    28.2    0.6      ! [Bu72]
    7.14   4.07   21.7    49.7    3.8      ! [La73]
    7.14   6.11   21.7    35.4    4.3      ! [La73]
    7.14   6.11   5.0  16.0  -0.09      ! [Ja74]
    7.14   6.11   5.1  23.0  -0.09      ! [Ja74]
    7.14   6.11   5.2  45.0  -0.09      ! [Ja74]
    7.14   6.11   5.3  43.0  -0.09      ! [Ja74]
    7.14   6.11   5.4  37.0  -0.09      ! [Ja74]
    7.14   6.11   5.5  56.0  -0.09      ! [Ja74]
    7.14   6.11   5.6  51.0  -0.09      ! [Ja74]
    7.14   6.11   5.7  28.0  -0.09      ! [Ja74]
    7.14   6.11   5.8  43.0  -0.09      ! [Ja74]
    7.14   6.11   5.9  52.0  -0.09      ! [Ja74]
    7.14   6.11   6.0  66.0  -0.09      ! [Ja74]
    7.14   6.11   6.1  103.0  -0.09      ! [Ja74]
    7.14   6.11   6.2  77.0  -0.09      ! [Ja74]
    7.14   6.11   6.3  76.0  -0.09      ! [Ja74]
    7.14   6.11   6.4  77.0  -0.09      ! [Ja74]
    7.14   6.11   6.5  83.0  -0.09      ! [Ja74]
    7.14   6.11   6.6  114.0  -0.09      ! [Ja74]
    7.14   6.11   6.7  161.0  -0.09      ! [Ja74]
    7.14   6.11   6.8  157.0  -0.09      ! [Ja74]
    7.14   6.11   6.9  183.0  -0.09      ! [Ja74]
    7.14   6.11   7.0  164.0  -0.09      ! [Ja74]
    7.14   6.11   7.1  147.0  -0.09      ! [Ja74]
    7.14   6.11   7.2  179.0  -0.09      ! [Ja74]
    7.14   6.11   7.3  219.0  -0.09      ! [Ja74]
    7.14   6.11   7.4  213.0  -0.09      ! [Ja74]
    7.14   6.11   7.5  252.0  -0.09      ! [Ja74]
    7.14   6.11   7.6  253.0  -0.09      ! [Ja74]
    7.14   6.11   7.7  217.0  -0.09      ! [Ja74]
    7.14   6.11   7.8  169.0  -0.09      ! [Ja74]
    7.14   6.11   7.9  172.0  -0.09      ! [Ja74]
    7.14   6.11   8.0  192.0  -0.09      ! [Ja74]
    7.14   6.11   8.1  137.0  -0.09      ! [Ja74]
    7.14   6.11   8.2  121.0  -0.09      ! [Ja74]
    7.14   6.11   8.3  103.0  -0.09      ! [Ja74]
    7.14   6.11   8.4  99.0  -0.09      ! [Ja74]
    7.14   6.11   8.5  81.0  -0.09      ! [Ja74]
    7.14   6.11   8.6  65.0  -0.09      ! [Ja74]
    7.14   6.11   8.7  61.0  -0.09      ! [Ja74]
    7.14   6.11   8.8  65.0  -0.09      ! [Ja74]
    7.14   6.11   8.9  65.0  -0.09      ! [Ja74]
    7.14   6.11   9.0  61.0  -0.09      ! [Ja74]
    7.14   6.11   9.1  63.0  -0.09      ! [Ja74]
    7.14   6.11   9.2  65.0  -0.09      ! [Ja74]
    7.14   6.11   9.3  71.0  -0.09      ! [Ja74]
    7.14   6.11   9.4  77.0  -0.09      ! [Ja74]
    7.14   6.11   9.5  100.0  -0.09      ! [Ja74]
    7.14   6.11   9.6  106.0  -0.09      ! [Ja74]
    7.14   6.11   9.7  85.0  -0.09      ! [Ja74]
    7.14   6.11   9.8  73.0  -0.09      ! [Ja74]
    7.14   6.11   9.9  76.0  -0.09      ! [Ja74]
    7.14   6.11   10.0  64.0  -0.09      ! [Ja74]
    7.14   6.11   10.1  59.0  -0.09      ! [Ja74]
    7.14   6.11   10.2  64.0  -0.09      ! [Ja74]
    7.14   6.11   10.3  78.0  -0.09      ! [Ja74]
    7.14   6.11   10.4  91.0  -0.09      ! [Ja74]
    7.14   6.11   10.5  111.0  -0.09      ! [Ja74]
    7.14   6.11   10.6  130.0  -0.09      ! [Ja74]
    7.14   6.11   10.7  135.0  -0.09      ! [Ja74]
    7.14   6.11   10.8  105.0  -0.09      ! [Ja74]
    7.14   6.11   11.1  99.0  -0.09      ! [Ja74]
    7.14   6.11   11.2  104.0  -0.09      ! [Ja74]
    7.14   6.11   11.3  107.0  -0.09      ! [Ja74]
    7.14   6.11   11.4  122.0  -0.09      ! [Ja74]
    7.14   6.11   11.5  116.0  -0.09      ! [Ja74]
    7.14   6.11   11.6  110.0  -0.09      ! [Ja74]
    7.14   6.11   11.7  94.0  -0.09      ! [Ja74]
    7.14   6.11   11.8  77.0  -0.09      ! [Ja74]
    7.14   6.11   11.9  84.0  -0.09      ! [Ja74]
    7.14   6.11   12.0  83.0  -0.09      ! [Ja74]
    7.14   6.11   12.1  75.0  -0.09      ! [Ja74]
    7.14   6.11   12.2  81.0  -0.09      ! [Ja74]
    7.14   6.11   12.4  85.0  -0.09      ! [Ja74]
    7.14   6.11   12.5  90.0  -0.09      ! [Ja74]
    7.14   6.11   12.6  97.0  -0.09      ! [Ja74]
    7.14   6.11   12.7  95.0  -0.09      ! [Ja74]
    7.14   6.11   12.8  112.0  -0.09      ! [Ja74]
    7.14   6.11   12.9  107.0  -0.09      ! [Ja74]
    7.14   6.11   13.0  116.0  -0.09      ! [Ja74]
    7.14   6.11   13.2  113.0  -0.09      ! [Ja74]
    7.14   6.11   13.4  116.0  -0.09      ! [Ja74]
    7.14   6.11   13.5  116.0  -0.09      ! [Ja74]
    7.14   6.11   13.6  110.0  -0.09      ! [Ja74]
    7.14   6.11   13.7  112.0  -0.09      ! [Ja74]
    7.14   6.11   13.8  107.0  -0.09      ! [Ja74]
    7.14   6.11   13.9  119.0  -0.09      ! [Ja74]
    7.14   6.11   14.0  123.0  -0.09      ! [Ja74]
    7.14   6.11   14.1  119.0  -0.09      ! [Ja74]
    7.14   6.11   14.2  111.0  -0.09      ! [Ja74]
    7.14   6.11   14.3  102.0  -0.09      ! [Ja74]
    7.14   6.11   14.4  96.0  -0.09      ! [Ja74]
    7.14   6.11   14.5  92.0  -0.09      ! [Ja74]
    7.14   6.11   14.6  83.0  -0.09      ! [Ja74]
    7.14   6.11   14.7  88.0  -0.09      ! [Ja74]
    7.14   6.11   14.8  79.0  -0.09      ! [Ja74]
    7.14   6.11   14.9  77.0  -0.09      ! [Ja74]
    7.14   6.11   15.0  82.0  -0.09      ! [Ja74]
    7.14   6.11   15.1  84.0  -0.09      ! [Ja74]
    7.14   6.11   16.1  89.0  -0.09      ! [Ja74]
    7.14   6.11   17.1  77.0  -0.09      ! [Ja74]
    7.14   6.11   18.1  64.0  -0.09      ! [Ja74]
    7.14   6.11   19.1  49.0   6.        ! [Ja74]
    7.14   6.11   20.1  38.0   8.       ! [Ja74]
    7.14   6.11   21.0  33.0   7.       ! [Ja74]
    7.14   6.11   22.0  31.0   7.       ! [Ja74]
    7.14   4.07   14.0  2.6  -0.075      ! [Ja74]
    7.14   4.07   15.0  13.0  -0.075      ! [Ja74]
    7.14   4.07   16.0  21.5  -0.075      ! [Ja74]
    7.14   4.07   17.0  29.9  -0.075      ! [Ja74]
    7.14   4.07   18.0  35.8  -0.075      ! [Ja74]
    7.14   4.07   19.0  42.2  -0.075      ! [Ja74]
    7.14   4.07   20.0  43.9  -0.075      ! [Ja74]
    7.14   4.07   21.0  44.2  -0.075      ! [Ja74]
    7.14   4.07   22.0  41.6  -0.075      ! [Ja74]
    7.14   4.07   23.0  39.2  -0.075      ! [Ja74]
    7.14   4.07   24.0  33.9  -0.075      ! [Ja74]
    7.14   4.10   150.     0.6    0.2      ! [Ra74]
    7.14   4.10   600.     1.3    0.6      ! [Ra74]
    7.14   4.07   150.     6.0    1.5      ! [Ra74]
    7.14   4.07   600.     7.0    2.0      ! [Ra74]
   12.24   4.10   600.     1.3    0.4      ! [Ra74]
   12.24   4.07   600.     6.5    1.5      ! [Ra74]
   13.27   4.07   600.     4.6    0.9      ! [Ra74]
   14.28   4.10   600.     0.7    0.3      ! [Ra74]
   14.28   4.07   600.     5.3    1.2      ! [Ra74]
   26.56   4.07  1000.     4.0    0.5      ! [Ra75]
   26.56   4.07  2000.     7.9    0.8      ! [Ra75]
   26.56   4.07  3000.     9.4    0.8      ! [Ra75]
   26.56   4.07  23000.    11.7   1.0      ! [Ra75]
   14.28   4.07  1000.     7.6    0.8      ! [Ra75]
   14.28   4.07  2000.    10.8    1.1      ! [Ra75]
   14.28   4.07  3000.    10.6    0.9      ! [Ra75]
   14.28   4.07  23000.   10.7    0.9      ! [Ra75]
   12.24   4.07  1000.     8.5    1.0      ! [Ra75]
   12.24   4.07  2000.    10.2    1.0      ! [Ra75]
   12.24   4.07  3000.    10.1    0.9      ! [Ra75]
   12.24   4.07  23000.    9.9    0.9      ! [Ra75]
    6.12   4.07  300000.   9.165  0.9      ! [Ra75]
    6.12   4.09  300000.   6.1    0.9      ! [Ra75]
    6.12   4.10  300000.   3.7    0.6      ! [Ra75]
   26.56   4.07   600.     1.8    0.6      ! [Re75]
   26.56   4.07  24000.   10.2    1.0      ! [Re75]
   14.28   4.07   600.     5.8    2.0      ! [Re75]
   14.28   4.07  24000.   10.5    3.0      ! [Re75]
   14.28   4.07   121.     3.0    -0.1     ! [He76]
   14.28   4.07   221.     3.4    -0.1     ! [He76]
   14.28   4.07   295.     3.6    -0.1     ! [He76]
   14.28   4.07   435.     4.2    -0.1     ! [He76]
   13.27   4.07   82.0  18.3  -0.01      ! [He76]
   13.27   4.07   111.0  17.4  -0.01      ! [He76]
   13.27   4.07   118.0  17.4  -0.01      ! [He76]
   13.27   4.07   187.0  14.7  -0.01      ! [He76]
   13.27   4.07   218.0  13.5  -0.01      ! [He76]
   13.27   4.07   283.0  14.8  -0.01      ! [He76]
   13.27   4.07   384.0  13.5  -0.01      ! [He76]
   13.27   4.07   400.0  12.2  -0.01      ! [He76]
   13.27   4.07   416.0  14.1  -0.01      ! [He76]
   13.27   4.07   434.0  14.1  -0.01      ! [He76]
   13.27   4.07   800.0  15.0  -0.01      ! [He76]
   12.24   4.07   119.0   5.1  -0.01      ! [He76]
   12.24   4.07   219.0   4.3  -0.01      ! [He76]
   12.24   4.07   290.0   4.8  -0.01      ! [He76]
   12.24   4.07   435.0   5.2  -0.01      ! [He76]
    8.16   4.07   27.79  0.035  -0.2      ! [In76]
    8.16   4.07   29.4  0.0151  -0.2      ! [In76]
    8.16   4.07   30.12  0.1142  -0.2      ! [In76]
    8.16   4.07   32.55  0.45  -0.2      ! [In76]
    8.16   4.07   33.0  0.34  -0.21      ! [In76]
    8.16   4.07   35.06  0.69  -0.21      ! [In76]
    8.16   4.07   35.8  0.595  -0.21      ! [In76]
    8.16   4.07   38.26  1.143  -0.21      ! [In76]
    8.16   4.07   38.97  1.0  -0.16      ! [In76]
    8.16   4.07   41.99  1.585  -0.16      ! [In76]
    8.16   4.07   42.4  1.74  -0.16      ! [In76]
    8.16   4.07   43.99  2.16  -0.16      ! [In76]
    8.16   4.07   46.57  2.72  -0.16      ! [In76]
    8.16   4.07   47.45  3.8  -0.16      ! [In76]
    8.16   4.07   48.55  3.96  -0.16      ! [In76]
    8.16   4.07   50.11  4.32  -0.16      ! [In76]
    8.16   4.07   51.0  4.49  -0.16      ! [In76]
    8.16   4.07   51.66  4.99  -0.16      ! [In76]
    7.14   4.07   12.18  0.267  -0.16      ! [In76]
    7.14   4.07   14.7  9.9  -0.16      ! [In76]
    7.14   4.07   17.92  24.0  -0.16      ! [In76]
    7.14   4.07   20.63  33.0  -0.15      ! [In76]
    7.14   4.07   22.62  29.9  -0.15      ! [In76]
    7.14   4.07   24.94  23.0  -0.15      ! [In76]
    7.14   4.07   28.86  12.37  -0.15      ! [In76]
    7.14   4.07   33.92  7.4  -0.14      ! [In76]
    7.14   4.07   39.0  5.9  -0.14      ! [In76]
    7.14   4.07   51.0  8.2  -0.14      ! [In76]
    5.11   4.07   6.23  16.38  -0.19      ! [In76]
    5.11   4.07   7.36  9.22  -0.19      ! [In76]
    5.11   4.07   9.33  5.33  -0.19      ! [In76]
    5.11   4.07   10.8  5.02  -0.19      ! [In76]
    5.11   4.07   12.62  16.72  -0.19      ! [In76]
    5.11   4.07   15.47  24.0  -0.19      ! [In76]
    5.11   4.07   17.67  25.8  -0.19      ! [In76]
    5.11   4.07   19.77  21.0  -0.19      ! [In76]
    5.11   4.07   21.58  24.2  -0.19      ! [In76]
    5.11   4.07   23.4  19.78  -0.19      ! [In76]
    5.11   4.07   25.09  16.31  -0.19      ! [In76]
    5.11   4.07   27.12  15.8  -0.19      ! [In76]
    5.11   4.07   31.14  13.89  -0.19      ! [In76]
    5.11   4.07   33.26  12.23  -0.19      ! [In76]
    5.11   4.07   36.75  11.17  -0.19      ! [In76]
    5.11   4.07   40.39  10.4  -0.19      ! [In76]
    5.11   4.07   43.22  9.98  -0.19      ! [In76]
    5.11   4.07   45.92  9.48  -0.19      ! [In76]
    5.11   4.07   48.63  9.45  -0.19      ! [In76]
    4.09   4.07   14.8  4.88  -0.04      ! [In76]
    4.09   4.07   18.9  6.6  -0.21      ! [In76]
    4.09   4.07   23.0  6.39  -0.21      ! [In76]
    4.09   4.07   24.9  8.2  -0.21      ! [In76]
    4.09   4.07   27.7  11.05  -0.21      ! [In76]
    4.09   4.07   30.8  13.0  -0.19      ! [In76]
    4.09   4.07   33.52  13.28  -0.19      ! [In76]
    4.09   4.07   36.08  14.29  -0.19      ! [In76]
    4.09   4.07   38.3  15.0  -0.19      ! [In76]
    4.09   4.07   40.86  15.0  -0.17      ! [In76]
    4.09   4.07   42.39  14.59  -0.17      ! [In76]
    4.09   4.07   44.61  14.75  -0.17      ! [In76]
    4.09   4.07   47.5  14.0  -0.17      ! [In76]
    6.12   6.11   800.       32.   1.      ! [Ho76]
    6.12   6.11   300000.  24.6   1.6      ! [Ka76]
#    8.16   4.09   600.0    4.85   0.73     ! TOBV natSi-sem
    8.16   4.07   600.0    9.5    1.1      ! TOBV natSi-sem
    8.16   4.10   600.0    1.94   0.36     ! TOBV natSi-sem
   12.24   4.10   600.0    1.27   0.33     ! TOBV natSi-sem
   12.24   4.10 23000.0    2.38   0.33     ! TOBV natSi-sem
   14.28   4.10   600.0    0.82   0.15     ! TOBV natSi-sem
   14.28   4.10 23000.0    2.03   0.44     ! TOBV natSi-sem
   14.28   4.10   600.0    0.63   0.20     ! [Mi89]
   14.28   4.07   600.0    5.39   0.22     ! [Mi89]
    3.07   4.07   24.7  29.19  -0.036      ! [Sc77]
    3.07   4.07   27.3  26.06  -0.036      ! [Sc77]
    3.07   4.07   29.4  24.03  -0.036      ! [Sc77]
    3.07   4.07   29.9  24.12  -0.036      ! [Sc77]
    3.07   4.07   31.9  22.48  -0.036      ! [Sc77]
    3.07   4.07   34.5  20.84  -0.036      ! [Sc77]
    3.07   4.07   34.9  20.53  -0.036      ! [Sc77]
    3.07   4.07   36.6  19.46  -0.036      ! [Sc77]
    3.07   4.07   39.5  18.03  -0.036      ! [Sc77]
    3.07   4.07   40.7  17.43  -0.036      ! [Sc77]
    3.07   4.07   44.7  16.44  -0.036      ! [Sc77]
    8.16   4.07    90.    10.2      -0.2    ! [Mo79]
    8.16   5.10    90.     9.5      -0.2    ! [Mo79]
    8.16   6.10    90.     7.5      -0.2    ! [Mo79]
    7.14   4.07   450.     9.0      2.1    ! [Re81]
    7.14   4.07   2980.    9.3      2.1    ! [Re81]
    7.14   4.10   450.     1.5      0.4    ! [Re81]
    7.14   4.10   2980.    2.6      0.6    ! [Re81]
    8.16   6.11   18.6    0.76     -0.1  ! [Ki89]
    8.16   6.11   21.2    0.69     -0.1  ! [Ki89]
    8.16   6.11   23.5    1.10     -0.1  ! [Ki89]
    8.16   6.11   27.8    1.20     -0.1  ! [Ki89]
   12.24   4.07   42.0  0.17  0.03      ! [Al90]
   12.24   4.07   46.2  0.64  0.11      ! [Al90]
   12.24   4.07   51.8  0.84  0.13      ! [Al90]
   12.24   4.07   56.6  1.1  0.15      ! [Al90]
   12.24   4.07   61.4  1.5  0.24      ! [Al90]
   12.24   4.07   66.4  1.3  0.2      ! [Al90]
   12.24   4.07   71.8  1.2  0.2      ! [Al90]
   12.24   4.07   79.9  1.5  0.26      ! [Al90]
   12.24   4.07   84.9  1.3  0.18      ! [Al90]
   12.24   4.07   88.7  1.5  0.24      ! [Al90]
   12.24   4.07   94.3  1.9  0.29      ! [Al90]
   12.24   4.07   99.0  2.1  0.32      ! [Al90]
   12.24   4.07   103.0  1.8  0.3      ! [Al90]
    8.16   4.07   35.0  0.47  0.08      ! [Al90]
    8.16   4.07   42.0  3.4  0.5      ! [Al90]
    8.16   4.07   46.2  4.9  0.8      ! [Al90]
    8.16   4.07   51.8  6.6  1.0      ! [Al90]
    8.16   4.07   56.6  7.4  1.1      ! [Al90]
    8.16   4.07   61.4  6.4  1.2      ! [Al90]
    8.16   4.07   66.4  7.3  1.1      ! [Al90]
    8.16   4.07   71.8  6.2  1.1      ! [Al90]
    8.16   4.07   79.9  6.8  1.2      ! [Al90]
    8.16   4.07   84.9  7.7  1.2      ! [Al90]
    8.16   4.07   88.7  7.6  1.3      ! [Al90]
    8.16   4.07   94.3  6.3  1.0      ! [Al90]
    8.16   4.07   99.0  6.8  1.1      ! [Al90]
    8.16   4.07   103.0  6.8  1.1      ! [Al90]
    7.14   4.07   13.5  14.0  2.2      ! [Al90]
    7.14   4.07   17.4  26.0  4.5      ! [Al90]
    7.14   4.07   22.2  44.0  7.6      ! [Al90]
    7.14   4.07   26.5  31.0  5.5      ! [Al90]
    7.14   4.07   30.8  17.0  2.7      ! [Al90]
    7.14   4.07   35.0  12.0  1.9      ! [Al90]
    7.14   4.07   42.0  11.0  2.1      ! [Al90]
    7.14   4.07   46.2  8.8  1.3      ! [Al90]
    7.14   4.07   51.8  9.8  1.5      ! [Al90]
    7.14   4.07   56.6  9.8  1.6      ! [Al90]
    7.14   4.07   61.4  9.2  1.7      ! [Al90]
    7.14   4.07   66.4  8.3  1.2      ! [Al90]
    7.14   4.07   71.8  9.3  1.5      ! [Al90]
    7.14   4.07   79.9  8.2  1.2      ! [Al90]
    7.14   4.07   84.9  7.4  1.3      ! [Al90]
    7.14   4.07   88.7  8.0  1.1      ! [Al90]
    7.14   4.07   94.3  8.6  1.4      ! [Al90]
    7.14   4.07   99.0  7.3  1.3      ! [Al90]
    7.14   4.07   103.0  8.2  1.5      ! [Al90]
    6.12   4.07   26.5  0.24  0.04      ! [Al90]
    6.12   4.07   30.8  8.1  1.1      ! [Al90]
    6.12   4.07   35.0  14.0  2.0      ! [Al90]
    6.12   4.07   42.0  21.0  3.1      ! [Al90]
    6.12   4.07   46.2  22.0  3.0      ! [Al90]
    6.12   4.07   51.8  19.0  3.0      ! [Al90]
    6.12   4.07   56.6  17.0  2.4      ! [Al90]
    6.12   4.07   61.4  17.0  2.5      ! [Al90]
    6.12   4.07   66.4  15.0  2.1      ! [Al90]
    6.12   4.07   71.8  16.0  2.1      ! [Al90]
    6.12   4.07   79.9  16.0  2.2      ! [Al90]
    6.12   4.07   84.9  14.0  1.9      ! [Al90]
    6.12   4.07   88.7  12.0  1.6      ! [Al90]
    6.12   4.07   94.3  15.0  1.7      ! [Al90]
    6.12   4.07   99.0  13.0  1.7      ! [Al90]
    6.12   4.07   103.0  14.0  1.8      ! [Al90]
    5.11   4.07   13.5  16.0  2.1      ! [Al90]
    5.11   4.07   17.4  27.0  3.8      ! [Al90]
    5.11   4.07   22.2  25.0  3.6      ! [Al90]
    5.11   4.07   26.5  20.0  3.0      ! [Al90]
    5.11   4.07   30.8  19.0  2.5      ! [Al90]
    5.11   4.07   35.0  15.0  2.1      ! [Al90]
    5.11   4.07   42.0  14.0  1.8      ! [Al90]
    5.11   4.07   46.2  7.7  1.0      ! [Al90]
    5.11   4.07   51.8  8.5  1.2      ! [Al90]
    5.11   4.07   56.6  9.5  1.3      ! [Al90]
    5.11   4.07   61.4  8.7  1.2      ! [Al90]
    5.11   4.07   66.4  8.8  1.1      ! [Al90]
    5.11   4.07   71.8  8.1  1.2      ! [Al90]
    5.11   4.07   79.9  7.2  1.0      ! [Al90]
    5.11   4.07   84.9  6.3  0.8      ! [Al90]
    5.11   4.07   88.7  6.5  0.8      ! [Al90]
    5.11   4.07   94.3  7.3  1.0      ! [Al90]
    5.11   4.07   99.0  6.5  0.9      ! [Al90]
    5.11   4.07   103.0  7.6  1.1      ! [Al90]
    5.11   4.07   365.0    3.20  -0.300    ! [We98]
    5.11   4.07   740.0    4.17  -0.070    ! [Ra79]
    4.09   4.07   13.5  0.19  0.03      ! [Al90]
    4.09   4.07   17.4  1.9  0.28      ! [Al90]
    4.09   4.07   22.2  5.1  0.77      ! [Al90]
    4.09   4.07   26.5  12.0  1.7      ! [Al90]
    4.09   4.07   30.8  10.0  1.4      ! [Al90]
    4.09   4.07   35.0  11.0  1.4      ! [Al90]
    4.09   4.07   42.0  14.0  1.5      ! [Al90]
    4.09   4.07   46.2  14.0  1.5      ! [Al90]
    4.09   4.07   51.8  12.0  1.6      ! [Al90]
    4.09   4.07   56.6  14.0  1.6      ! [Al90]
    4.09   4.07   61.4  13.0  1.5      ! [Al90]
    4.09   4.07   66.4  13.0  1.5      ! [Al90]
    4.09   4.07   71.8  12.0  1.6      ! [Al90]
    4.09   4.07   79.9  10.0  1.3      ! [Al90]
    4.09   4.07   84.9  12.0  1.6      ! [Al90]
    4.09   4.07   88.7  10.0  1.4      ! [Al90]
    4.09   4.07   94.3  11.0  1.4      ! [Al90]
    4.09   4.07   99.0  9.0  1.4      ! [Al90]
    4.09   4.07   103.0  11.0  1.5      ! [Al90]
    4.09   4.07   365.0   10.60  -0.300    ! [We98] Table 1
    3.07   4.07   13.5  90.0  16.0      ! [Al90]
    3.07   4.07   17.4  40.0  7.0      ! [Al90]
    3.07   4.07   22.2  26.0  5.0      ! [Al90]
    3.07   4.07   26.5  23.0  5.1      ! [Al90]
    3.07   4.07   30.8  18.0  3.1      ! [Al90]
    3.07   4.07   35.0  19.0  3.3      ! [Al90]
    3.07   4.07   42.0  18.0  3.4      ! [Al90]
    3.07   4.07   46.2  14.0  2.5      ! [Al90]
    3.07   4.07   51.8  12.0  2.0      ! [Al90]
    3.07   4.07   56.6  10.0  1.9      ! [Al90]
    3.07   4.07   61.4  8.4  1.5      ! [Al90]
    3.07   4.07   66.4  7.9  1.5      ! [Al90]
    3.07   4.07   71.8  8.1  1.4      ! [Al90]
    3.07   4.07   79.9  8.0  1.5      ! [Al90]
    3.07   4.07   84.9  6.8  1.3      ! [Al90]
    3.07   4.07   88.7  6.6  1.3      ! [Al90]
    3.07   4.07   94.7  6.9  1.3      ! [Al90]
    3.07   4.07   99.0  6.6  1.2      ! [Al90]
    3.07   4.07   103.0  7.5  1.4      ! [Al90]
   26.56   4.07   1000.  5.5  0.4         ! [Al90]
   26.56   4.10   57.9  0.008  0.003      ! [Di90a]
   26.56   4.10   73.7  0.021  0.011      ! [Di90a]
   26.56   4.10   90.1  0.018  0.003      ! [Di90a]
   26.56   4.10   125.0  0.02  0.001      ! [Di90a]
   26.56   4.10   161.0  0.028  0.003      ! [Di90a]
   26.56   4.10   189.0  0.04  0.002      ! [Di90a]
   26.56   4.10   600.0  0.51  0.03      ! [Di90a]
   26.56   4.10   61.7  0.008  0.003      ! [Di90b]
   26.56   4.10   73.7  0.024  0.012      ! [Di90b]
   26.56   4.10   91.7  0.0194  0.0037      ! [Di90b]
   26.56   4.10   125.0  0.0224  0.0012      ! [Di90b]
   26.56   4.10   161.0  0.032  0.0029      ! [Di90b]
   26.56   4.10   189.0  0.045  0.0023      ! [Di90b]
   26.56   4.10   600.0  0.579  0.024      ! [Di90b]
   26.56   4.10   800.0  1.03  0.06      ! [Di90b]
   26.56   4.10   1200.0  1.86  0.11      ! [Di90b]
   26.56   4.10   2600.0  3.45  0.21      ! [Di90b]
   14.28   4.10   51.2  0.00888  0.00296      ! [Di90a]
   14.28   4.10   68.8  0.0198  0.00295      ! [Di90a]
   14.28   4.10   92.9  0.023  0.002      ! [Di90a]
   14.28   4.10   96.8  0.0287  0.00394      ! [Di90a]
   14.28   4.10   600.0  0.57  0.04      ! [Di90a]
   14.28   4.10   50.0  0.0062  0.0009      ! [Di90b]
   14.28   4.10   68.2  0.019  0.0024      ! [Di90b]
   14.28   4.10   94.6  0.025  0.0021      ! [Di90b]
   14.28   4.10   96.9  0.0303  0.0031      ! [Di90b]
   14.28   4.10   600.0  0.64  0.037      ! [Di90b]
   14.28   4.10   800.0  1.39  0.08      ! [Di90b]
   14.28   4.10   1200.0  2.02  0.13      ! [Di90b]
   14.28   4.10   2600.0  2.38  0.14      ! [Di90b]
   14.28   4.07    800.0  7.57  0.62      ! [Di90b]
   14.28   4.07   1200.0  10.1  0.70      ! [Di90b]
   14.28   4.07   2600.0  10.8  0.80      ! [Di90b]
   13.27   4.10   63.0  0.015  0.004      ! [Di90a]
   13.27   4.10   80.0  0.041  0.003      ! [Di90a]
   13.27   4.10   94.0  0.084  0.007      ! [Di90a]
   13.27   4.10   155.0  0.143  0.007      ! [Di90a]
   13.27   4.10   202.0  0.25  0.02      ! [Di90a]
   13.27   4.10   600.0  1.18  0.05      ! [Di90a]
   12.24   4.10   62.3  0.017  0.006      ! [Di90a]
   12.24   4.10   95.0  0.078  0.009      ! [Di90a]
   12.24   4.10   600.0  0.98  0.04      ! [Di90a]
    8.16   4.10   51.5  0.073  0.005      ! [Di90a]
    8.16   4.10   67.4  0.34  0.02      ! [Di90a]
    8.16   4.10   91.3  0.52  0.03      ! [Di90a]
    8.16   4.10   96.6  0.52  0.03      ! [Di90a]
    8.16   4.10   600.0  1.85  0.15      ! [Di90a]
    6.12   6.11   3650.  27.3   0.5        ! [Ko90]
   14.28   4.07   45.6  0.204  0.0234      ! [Bo93]
   14.28   4.07   50.2  0.307  0.0337      ! [Bo93]
   14.28   4.07   51.2  0.424  0.045      ! [Bo93]
   14.28   4.07   54.6  0.399  0.043      ! [Bo93]
   14.28   4.07   58.8  0.485  0.0519      ! [Bo93]
   14.28   4.07   61.5  0.683  0.0738      ! [Bo93]
   14.28   4.07   62.7  0.565  0.0602      ! [Bo93]
   14.28   4.07   64.5  0.706  0.0728      ! [Bo93]
   14.28   4.07   66.5  0.645  0.068      ! [Bo93]
   14.28   4.07   68.8  0.785  0.0814      ! [Bo93]
   14.28   4.07   70.0  0.718  0.0753      ! [Bo93]
   14.28   4.07   73.5  0.751  0.0786      ! [Bo93]
   14.28   4.07   76.8  0.803  0.0839      ! [Bo93]
   14.28   4.07   80.1  0.853  0.0888      ! [Bo93]
   14.28   4.07   83.2  0.879  0.0914      ! [Bo93]
   14.28   4.07   83.6  0.969  0.1      ! [Bo93]
   14.28   4.07   86.2  0.908  0.0942      ! [Bo93]
   14.28   4.07   89.2  0.93  0.0963      ! [Bo93]
   14.28   4.07   92.1  0.963  0.0997      ! [Bo93]
   14.28   4.07   92.9  1.14  0.12      ! [Bo93]
   14.28   4.07   94.0  1.05  0.107      ! [Bo93]
   14.28   4.07   94.9  0.981  0.102      ! [Bo93]
   14.28   4.07   96.8  1.07  0.11      ! [Bo93]
   14.28   4.07   97.7  1.02  0.105      ! [Bo93]
   13.27   4.07   31.6  0.0613  0.0184      ! [Bo93]
   13.27   4.07   54.0  0.521  0.0659      ! [Bo93]
   13.27   4.07   62.9  0.629  0.081      ! [Bo93]
   13.27   4.07   71.0  0.692  0.0777      ! [Bo93]
   13.27   4.07   85.6  0.829  0.0902      ! [Bo93]
   13.27   4.07   93.9  0.98  0.115      ! [Bo93]
   13.27   4.07   98.5  0.912  0.098      ! [Bo93]
   13.27   4.10   57.1  0.008  0.0014      ! [Bo93]
   13.27   4.10   64.3  0.0179  0.0023      ! [Bo93]
   13.27   4.10   68.6  0.0361  0.0042      ! [Bo93]
   13.27   4.10   74.9  0.0395  0.0037      ! [Bo93]
   13.27   4.10   78.7  0.0422  0.0039      ! [Bo93]
   13.27   4.10   85.0  0.0571  0.0053      ! [Bo93]
   13.27   4.10   90.9  0.0571  0.0053      ! [Bo93]
   13.27   4.10   96.6  0.0747  0.0065      ! [Bo93]
   13.27   4.10   115.0  0.105  0.009      ! [Bo93]
   13.27   4.10   132.0  0.127  0.011      ! [Bo93]
   13.27   4.10   147.6  0.15  0.013      ! [Bo93]
   13.27   4.10   160.6  0.162  0.014      ! [Bo93]
   13.27   4.10   172.3  0.2  0.017      ! [Bo93]
   13.27   4.10   183.6  0.203  0.017      ! [Bo93]
   13.27   4.10   199.5  0.244  0.02      ! [Bo93]
   12.24   4.07   53.2  1.08  0.127      ! [Bo93]
   12.24   4.07   62.3  1.48  0.176      ! [Bo93]
   12.24   4.07   70.4  1.61  0.178      ! [Bo93]
   12.24   4.07   85.0  1.76  0.189      ! [Bo93]
   12.24   4.07   93.5  2.05  0.231      ! [Bo93]
   12.24   4.07   98.0  1.87  0.199      ! [Bo93]
    8.16   4.07   33.5  0.987  0.0789      ! [Bo93]
    8.16   4.07   40.4  2.8  0.223      ! [Bo93]
    8.16   4.07   46.4  5.38  0.488      ! [Bo93]
    8.16   4.07   49.0  6.68  0.54      ! [Bo93]
    8.16   4.07   51.5  7.21  0.59      ! [Bo93]
    8.16   4.07   58.6  8.26  0.675      ! [Bo93]
    8.16   4.07   61.0  8.69  0.623      ! [Bo93]
    8.16   4.07   63.1  8.05  0.658      ! [Bo93]
    8.16   4.07   67.4  8.03  0.663      ! [Bo93]
    8.16   4.07   71.6  7.81  0.642      ! [Bo93]
    8.16   4.07   77.4  7.75  0.631      ! [Bo93]
    8.16   4.07   82.8  7.47  0.609      ! [Bo93]
    8.16   4.07   88.1  7.3  0.59      ! [Bo93]
    8.16   4.07   89.8  7.29  0.594      ! [Bo93]
    8.16   4.07   91.3  7.75  0.555      ! [Bo93]
    8.16   4.07   93.2  7.2  0.591      ! [Bo93]
    8.16   4.07   96.6  7.06  0.591      ! [Bo93]
    8.16   4.07   98.2  6.93  0.584      ! [Bo93]
    7.14   4.07   11.5  10.2  0.8      ! [Bo93]
    7.14   4.07   21.0  39.6  3.09      ! [Bo93]
    7.14   4.07   27.6  24.6  2.07      ! [Bo93]
    7.14   4.07   33.2  13.8  1.15      ! [Bo93]
    7.14   4.07   38.0  10.6  0.836      ! [Bo93]
    7.14   4.07   42.5  9.89  0.773      ! [Bo93]
    7.14   4.07   46.5  10.1  0.833      ! [Bo93]
    7.14   4.07   50.4  10.6  0.841      ! [Bo93]
    7.14   4.07   53.2  10.7  0.829      ! [Bo93]
    7.14   4.07   55.9  10.9  0.842      ! [Bo93]
    7.14   4.07   58.5  10.9  0.834      ! [Bo93]
    7.14   4.07   61.1  11.0  0.843      ! [Bo93]
    7.14   4.07   63.5  11.4  0.887      ! [Bo93]
    7.14   4.07   65.9  11.4  0.893      ! [Bo93]
    7.14   4.07   68.3  11.4  0.912      ! [Bo93]
    7.14   4.07   70.5  11.4  0.878      ! [Bo93]
    7.14   4.07   72.7  11.1  0.857      ! [Bo93]
    7.14   4.07   74.9  11.4  0.966      ! [Bo93]
    7.14   4.07   77.0  11.2  0.87      ! [Bo93]
    7.14   4.07   79.1  11.3  0.921      ! [Bo93]
    7.14   4.07   81.1  11.3  0.881      ! [Bo93]
    7.14   4.07   83.1  11.0  0.852      ! [Bo93]
    7.14   4.07   85.1  11.1  0.899      ! [Bo93]
    7.14   4.07   87.0  11.0  0.811      ! [Bo93]
    7.14   4.07   88.9  11.4  0.915      ! [Bo93]
    7.14   4.07   90.8  11.1  0.885      ! [Bo93]
    7.14   4.07   92.6  11.2  0.867      ! [Bo93]
    7.14   4.07   94.4  10.8  0.864      ! [Bo93]
    7.14   4.07   96.2  10.8  0.817      ! [Bo93]
    7.14   4.07   97.9  10.6  0.837      ! [Bo93]
    6.12   4.07   17.1  0.01  0.001      ! [Bo93]
    6.12   4.07   24.6  0.567  0.064      ! [Bo93]
    6.12   4.07   30.5  12.1  1.22      ! [Bo93]
    6.12   4.07   35.7  22.4  2.38      ! [Bo93]
    6.12   4.07   40.3  27.7  2.78      ! [Bo93]
    6.12   4.07   44.5  27.1  2.73      ! [Bo93]
    6.12   4.07   48.0  21.2  2.31      ! [Bo93]
    6.12   4.07   48.5  23.7  2.36      ! [Bo93]
    6.12   4.07   52.5  22.4  2.45      ! [Bo93]
    6.12   4.07   56.7  23.3  2.37      ! [Bo93]
    6.12   4.07   60.8  20.5  2.08      ! [Bo93]
    6.12   4.07   64.6  21.8  2.22      ! [Bo93]
    6.12   4.07   68.3  21.1  2.15      ! [Bo93]
    6.12   4.07   71.8  19.3  1.97      ! [Bo93]
    6.12   4.07   75.2  18.7  1.91      ! [Bo93]
    6.12   4.07   78.4  19.3  1.97      ! [Bo93]
    6.12   4.07   81.6  17.2  1.76      ! [Bo93]
    6.12   4.07   84.7  16.8  1.73      ! [Bo93]
    6.12   4.07   87.7  16.1  1.65      ! [Bo93]
    6.12   4.07   90.6  16.4  1.68      ! [Bo93]
    6.12   4.07   93.5  16.2  1.66      ! [Bo93]
    6.12   4.07   96.3  15.6  1.59      ! [Bo93]
    7.14   4.07    40.4   6.99  0.73      ! [Pa96]
    7.14   4.07    59.6   8.72  0.88      ! [Pa96]
    7.14   4.10    40.4   0.0434  0.0136    ! [Pa96]
    7.14   4.10    59.6   0.131  0.018      ! [Pa96]
   26.56   4.07   236.0  0.503  0.165      ! [Sc96]
   26.56   4.07   260.0  0.668  0.257      ! [Sc96]
   26.56   4.07   280.0  0.772  0.147      ! [Sc96]
   26.56   4.07   299.0  0.821  0.128      ! [Sc96]
   26.56   4.07   328.0  0.792  0.245      ! [Sc96]
   26.56   4.07   346.0  0.874  0.116      ! [Sc96]
   26.56   4.07   366.0  0.943  0.238      ! [Sc96]
   26.56   4.07   383.0  1.1  0.147      ! [Sc96]
   26.56   4.07   399.0  1.17  0.116      ! [Sc96]
   26.56   4.10   236.0  0.088  0.009      ! [Sc96]
   26.56   4.10   280.0  0.101  0.01      ! [Sc96]
   26.56   4.10   346.0  0.187  0.019      ! [Sc96]
   26.56   4.10   383.0  0.209  0.022      ! [Sc96]
   14.28   4.07   252.0  2.06  0.111      ! [Sc96]
   14.28   4.07   253.0  2.24  0.133      ! [Sc96]
   14.28   4.07   294.0  2.53  0.131      ! [Sc96]
   14.28   4.07   295.0  2.59  0.142      ! [Sc96]
   14.28   4.07   359.0  3.2  0.168      ! [Sc96]
   14.28   4.07   360.0  3.19  0.17      ! [Sc96]
   14.28   4.07   395.0  3.6  0.0199      ! [Sc96]
   14.28   4.10   252.0  0.194  0.008      ! [Sc96]
   14.28   4.10   294.0  0.276  0.011      ! [Sc96]
   14.28   4.10   359.0  0.386  0.02      ! [Sc96]
   14.28   4.10   395.0  0.51  0.025      ! [Sc96]
   12.24   4.07   254.0  3.14  0.177      ! [Sc96]
   12.24   4.07   296.0  3.68  0.198      ! [Sc96]
   12.24   4.07   361.0  4.22  0.224      ! [Sc96]
   12.24   4.07   396.0  4.81  0.265      ! [Sc96]
   12.24   4.10   254.0  0.44  0.03      ! [Sc96]
   12.24   4.10   296.0  0.55  0.02      ! [Sc96]
   12.24   4.10   361.0  0.7  0.04      ! [Sc96]
   12.24   4.10   396.0  0.83  0.03      ! [Sc96]
    8.16   4.07   248.0  6.53  0.45      ! [Sc96]
    8.16   4.07   290.0  7.57  0.46      ! [Sc96]
    8.16   4.07   356.0  8.57  0.68      ! [Sc96]
    8.16   4.07   392.0  8.82  0.53      ! [Sc96]
    8.16   4.10   248.0  0.92  0.11      ! [Sc96]
    8.16   4.10   290.0  1.21  0.15      ! [Sc96]
    8.16   4.10   356.0  1.44  0.19      ! [Sc96]
    8.16   4.10   392.0  1.62  0.19      ! [Sc96]
    7.14   4.07   248.0  9.13  0.601      ! [Sc96]
    7.14   4.07   290.0  10.1  0.583      ! [Sc96]
    7.14   4.07   356.0  10.4  0.784      ! [Sc96]
    7.14   4.07   392.0  11.3  0.746      ! [Sc96]
    7.14   4.10   249.0  0.808  0.0671      ! [Sc96]
    7.14   4.10   291.0  1.17  0.1      ! [Sc96]
    7.14   4.10   356.0  1.07  0.0906      ! [Sc96]
    7.14   4.10   392.0  1.16  0.0966      ! [Sc96]
    6.12   4.07   256.0  10.4  0.567      ! [Sc96]
    6.12   4.07   298.0  11.1  0.637      ! [Sc96]
    6.12   4.07   363.0  11.0  0.633      ! [Sc96]
    6.12   4.07   398.0  11.8  0.663      ! [Sc96]
    6.12   4.10   256.0  1.94  0.181      ! [Sc96]
    6.12   4.10   298.0  2.31  0.191      ! [Sc96]
    6.12   4.10   363.0  2.7  0.226      ! [Sc96]
    6.12   4.10   398.0  3.05  0.25      ! [Sc96]
   12.24   4.10   42.3      0.007  0.001    ! SI96
   12.24   4.10   49.9      0.011  0.002    ! SI96
   12.24   4.10   59.7      0.023  0.002    ! SI96
   12.24   4.10   67.4      0.033  0.003    ! SI96
   12.24   4.10   101.1      0.11   0.01    ! SI96
   12.24   4.10   130.1      0.19   0.01    ! SI96
   12.24   4.10   158.9      0.26   0.02    ! SI96
   12.24   4.10   200.     0.31     0.02    ! SI96
   12.24   4.10   300.     0.53     0.04    ! SI96
   12.24   4.10   400.     0.76     0.05    ! SI96
   12.24   4.10   500.     0.96     0.06    ! SI96
   12.24   4.07   200.       3.2     0.4    ! SI96
   12.24   4.07   400.       6.1     0.7    ! SI96
   12.24   4.07   500.       6.9     0.6    ! SI96
   13.27   4.10   40.2     0.003  0.001     ! SI96
   13.27   4.10   60.0     0.022  0.002     ! SI96
   13.27   4.10   67.5     0.023  0.003     ! SI96
   13.27   4.10   101.6     0.11   0.01     ! SI96
   13.27   4.10   130.5     0.16   0.01     ! SI96
   13.27   4.10   159.4     0.25   0.02     ! SI96
   13.27   4.10   200.     0.3     0.02     ! SI96
   13.27   4.10   300.     0.5     0.05     ! SI96
   13.27   4.10   400.     0.8     0.05     ! SI96
   13.27   4.10   500.     1.0     0.07     ! SI96
   13.27   4.07   200.     1.9  0.1     ! SI96
   13.27   4.07   400.     3.4  0.3     ! SI96
   13.27   4.07   500.     5.2  1.0     ! SI96
    7.14   6.11   51.0  13.3  3.2      ! [Fa97]
    7.14   6.11   55.4  13.0  2.7      ! [Fa97]
    7.14   6.11   59.5  12.9  2.8      ! [Fa97]
    7.14   6.11   64.0  11.0  2.3      ! [Fa97]
    7.14   6.11   68.0  11.8  2.5      ! [Fa97]
    7.14   6.11   172.4  9.2  0.9      ! [Fa97]
    6.12   4.07   354.1  7.9  0.9      ! [Fa98]
    6.12   4.07   256.1  8.3  0.9      ! [Fa98]
    6.12   4.07   248.9  9.1  1.1      ! [Fa98]
    6.12   4.07   216.6  8.6  1.1      ! [Fa98]
    6.12   4.07   172.8  12.7  1.4      ! [Fa98]
    6.12   4.07   172.2  12.2  1.5      ! [Fa98]
    6.12   4.07   162.4  12.1  1.4      ! [Fa98]
    6.12   4.07   161.9  12.3  1.4      ! [Fa98]
    6.12   4.07   154.9  12.5  1.4      ! [Fa98]
    6.12   4.07   146.3  12.9  1.6      ! [Fa98]
    6.12   4.07   145.5  12.0  1.4      ! [Fa98]
    7.14   4.07   352.4  8.2  1.0      ! [Fa98]
    7.14   4.07   255.9  6.5  0.8      ! [Fa98]
    7.14   4.07   247.6  6.7  0.8      ! [Fa98]
    7.14   4.07   216.3  8.0  0.9      ! [Fa98]
    7.14   4.07   171.2  9.9  1.0      ! [Fa98]
    7.14   4.07   167.2  10.3  1.2      ! [Fa98]
    7.14   4.07   163.5  10.0  1.2      ! [Fa98]
    7.14   4.07   159.0  8.5  0.9      ! [Fa98]
    7.14   4.07   155.8  10.4  1.3      ! [Fa98]
    7.14   4.07   150.7  9.5  1.2      ! [Fa98]
    7.14   4.07   140.0  8.4  1.0      ! [Fa98]
    8.16   4.07   354.7  6.8  0.8      ! [Fa98]
    8.16   4.07   250.2  6.7  0.8      ! [Fa98]
    8.16   4.07   168.5  6.0  0.8      ! [Fa98]
    8.16   4.07   159.9  6.0  0.8      ! [Fa98]
    8.16   4.07   151.6  5.5  0.6      ! [Fa98]
    8.16   4.07   142.9  6.0  0.8      ! [Fa98]
   13.27   4.07   256.6  1.6  0.2      ! [Fa98]
   13.27   4.07   217.2  1.6  0.2      ! [Fa98]
   13.27   4.07   175.0  1.2  0.2      ! [Fa98]
   13.27   4.07   165.2  0.9  0.1      ! [Fa98]
   13.27   4.07   157.0  0.9  0.1      ! [Fa98]
   13.27   4.07   148.6  1.1  0.1      ! [Fa98]
   13.27   4.07   140.9  1.0  0.1      ! [Fa98]
   14.28   4.07   355.0  2.4  0.3      ! [Fa98]
   14.28   4.07   255.0  1.6  0.2      ! [Fa98]
   14.28   4.07   250.8  2.4  0.3      ! [Fa98]
   14.28   4.07   215.4  1.7  0.2      ! [Fa98]
   14.28   4.07   171.0  1.6  0.2      ! [Fa98]
   14.28   4.07   161.0  1.4  0.2      ! [Fa98]
   14.28   4.07   152.8  1.5  0.2      ! [Fa98]
   14.28   4.07   144.2  1.4  0.2      ! [Fa98]
   26.56   4.07   352.8  0.81  0.13      ! [Fa98]
   26.56   4.07   247.9  0.64  0.1      ! [Fa98]
   26.56   4.07   173.2  0.29  0.05      ! [Fa98]
   26.56   4.07   169.8  0.27  0.05      ! [Fa98]
   26.56   4.07   165.4  0.3  0.06      ! [Fa98]
   26.56   4.07   154.0  0.26  0.05      ! [Fa98]
   26.56   4.07   149.7  0.29  0.05      ! [Fa98]
   26.56   4.07   143.7  0.3  0.05      ! [Fa98]
   26.56   4.07   137.7  0.29  0.05      ! [Fa98]
   26.56   4.07   113.0  0.24  0.04      ! [Fa98]
   26.56   4.07   108.8  0.25  0.05      ! [Fa98]
   26.56   4.07   96.1  0.22  0.05      ! [Fa98]
   26.56   4.07   86.7  0.23  0.05      ! [Fa98]
    6.12   4.07   1600.0    11.2   0.6   ! [Le97]
    7.14   4.07   1600.0    11.3   0.6   ! [Le97]
    8.16   4.07   1600.0    11.2   0.6   ! [Le97]
   12.24   4.07   1600.0    10.8   0.6   ! [Le97]
   13.27   4.07   1600.0     9.2   0.46  ! [Le97]
   14.28   4.07   1600.0    11.2   0.6   ! [Le97]
   26.56   4.07   1600.0    7.55   0.41  ! [Le97]
   26.56   4.07   1600.0    7.45   0.39  ! [Le97]
   26.56   4.07   1600.0    7.67   0.40  ! [Le97]
   13.27   4.10  12000.0    2.47   0.16  ! [Sh93]
   26.56   4.10  12000.0    2.95   0.33  ! [Sh93]
   13.27   4.07   100.0    1.11    0.036      ! [Ba19]
   13.27   4.07  1200.0    7.8     3.2  ! [He06]
   13.27   4.10  1200.0    2.8     1.0  ! [He06]
   26.56   4.07  1200.0    5.1    1.5   ! [He06]
   26.56   4.10  1200.0    1.     0.4  ! [He06]
    8.16   4.07   59.8  8.44  0.83      ! SI97
    8.16   4.07   64.8  7.68  0.75      ! SI97
    8.16   4.07   69.9  7.69  0.75      ! SI97
    8.16   4.07   79.9  7.66  0.73      ! SI97
    8.16   4.07   89.9  7.25  0.68      ! SI97
    8.16   4.07   99.9  7.57  0.74      ! SI97
    8.16   4.07   129.9  7.3  0.69      ! SI97
    8.16   4.07   129.9  6.27  0.56      ! SI97
    8.16   4.07   149.9  7.11  0.66      ! SI97
    8.16   4.07   158.9  6.82  0.63      ! SI97
    8.16   4.07   200.0  10.3  0.77      ! SI97
    8.16   4.07   300.0  11.1  0.85      ! SI97
    8.16   4.07   400.0  10.3  0.77      ! SI97
    8.16   4.07   500.0  10.2  0.77      ! SI97
    8.16   4.10   30.9  0.0052  0.0004      ! SI97
    8.16   4.10   41.8  0.0079  0.0008      ! SI97
    8.16   4.10   49.9  0.038  0.0029      ! SI97
    8.16   4.10   67.4  0.33  0.02      ! SI97
    8.16   4.10   59.8  0.18  0.022      ! SI97
    8.16   4.10   64.8  0.21  0.037      ! SI97
    8.16   4.10   79.9  0.27  0.032      ! SI97
    8.16   4.10   89.9  0.33  0.038      ! SI97
    8.16   4.10   99.9  0.44  0.047      ! SI97
    8.16   4.10   129.9  0.42  0.044      ! SI97
    8.16   4.10   149.9  0.51  0.057      ! SI97
    8.16   4.10   158.9  0.56  0.048      ! SI97
    8.16   4.10   200.0  0.712  0.046      ! SI97
    8.16   4.10   300.0  0.952  0.058      ! SI97
    8.16   4.10   400.0  1.18  0.068      ! SI97
    6.12   4.10   40.6  0.164  0.009      ! [Ki02]
    6.12   4.10   49.6  0.439  0.023      ! [Ki02]
    6.12   4.10   59.6  0.668  0.035      ! [Ki02]
    6.12   4.10   67.1  0.759  0.041      ! [Ki02]
    6.12   4.10   160.0  1.39  0.08      ! [Ki02]
    6.12   4.10   200.0  1.47  0.08      ! [Ki02]
    6.12   4.10   300.0  1.89  0.11      ! [Ki02]
    6.12   4.10   400.0  2.29  0.13      ! [Ki02]
    6.12   4.10   500.0  2.75  0.15      ! [Ki02]
    7.14   6.11   150.0    7.00   1.500    ! [RV84]
    7.14   6.11   155.0   15.00   1.000    ! [RV84]
    7.14   6.11   516.0   11.70  -0.050    ! [W90]r
    7.14   6.11   377.0   13.40  -0.100    ! [We98]
     7.14   6.11     4.94  10.00  -0.100    ! [RV84]*
     7.14   6.11     5.3   28.00  -0.100    ! [RV84]*
     7.14   6.11     5.5   35.00  -0.100    ! [RV84]*
     7.14   6.11     6.15  66.00  -0.100    ! [RV84]*
     7.14   6.11    13.0  111.00   9.000    ! [RV84]*
     7.14   6.11    14.0  107.00   9.000    ! [RV84]*
     7.14   6.11    15.0   83.00   7.100    ! [RV84]*
     7.14   6.11    16.0   88.00   7.500    ! [RV84]*
     7.14   6.11    17.0   76.00   6.500    ! [RV84]*
     7.14   6.11    18.0   64.00   5.400    ! [RV84]*
     7.14   6.11    19.0   48.00   7.000    ! [RV84]*
     7.14   6.11    20.0   37.00   7.500    ! [RV84]*
     7.14   6.11    21.0   33.00   6.500    ! [RV84]*
     7.14   6.11    22.0   31.00   6.500    ! [RV84]*
    8.16   6.11   54.4  17.0  3.0      ! [Ke04]
    8.16   6.11   59.1  18.0  4.0      ! [Ke04]
    8.16   6.11   60.8  19.0  4.0      ! [Ke04]
    8.16   6.11   65.7  22.0  4.0      ! [Ke04]
    8.16   6.11   65.8  21.0  4.0      ! [Ke04]
    8.16   6.11   71.1  18.0  4.0      ! [Ke04]
    8.16   6.11   89.6  17.0  3.0      ! [Ke04]
    8.16   6.11   94.5  17.0  3.0      ! [Ke04]
    8.16   6.11   182.8  13.0  3.0      ! [Ke04]
    8.16   6.11   189.2  12.0  2.0      ! [Ke04]
    8.16   6.11   199.4  14.0  3.0      ! [Ke04]
    7.14   6.11   6.8  108.0  22.0      ! [Ke04]
    7.14   6.11   13.6  91.0  18.0      ! [Ke04]
    7.14   6.11   18.0  61.0  12.0      ! [Ke04]
    7.14   6.11   27.9  25.0  5.0      ! [Ke04]
    7.14   6.11   29.6  15.0  3.0      ! [Ke04]
    7.14   6.11   33.5  16.0  3.0      ! [Ke04]
    7.14   6.11   33.9  19.0  4.0      ! [Ke04]
    7.14   6.11   37.2  16.0  3.0      ! [Ke04]
    7.14   6.11   42.8  17.0  3.0      ! [Ke04]
    7.14   6.11   50.6  17.0  3.0      ! [Ke04]
    7.14   6.11   54.1  29.0  6.0      ! [Ke04]
    7.14   6.11   58.1  19.0  4.0      ! [Ke04]
    7.14   6.11   59.2  28.0  6.0      ! [Ke04]
    7.14   6.11   64.9  17.0  3.0      ! [Ke04]
    7.14   6.11   70.3  26.0  5.0      ! [Ke04]
    7.14   6.11   88.9  15.0  3.0      ! [Ke04]
    7.14   6.11   94.0  14.0  3.0      ! [Ke04]
    7.14   6.11   98.8  15.0  3.0      ! [Ke04]
    7.14   6.11   133.8  17.0  3.0      ! [Ke04]
    7.14   6.11   145.2  15.0  3.0      ! [Ke04]
    7.14   6.11   175.1  13.0  3.0      ! [Ke04]
    7.14   6.11   187.54  12.0  4.0      ! [Ke04]
    7.14   6.11   200.7  14.0  3.0      ! [Ke04]
    6.12   6.11   12.3  0.3  0.1      ! [Ke04]
    6.12   6.11   16.0  1.1  0.2      ! [Ke04]
    6.12   6.11   19.0  8.5  2.0      ! [Ke04]
    6.12   6.11   30.8  94.0  19.0      ! [Ke04]
    6.12   6.11   33.5  108.0  22.0      ! [Ke04]
    6.12   6.11   36.7  105.0  21.0      ! [Ke04]
    6.12   6.11   39.2  118.0  24.0      ! [Ke04]
    6.12   6.11   42.1  98.0  20.0      ! [Ke04]
    6.12   6.11   44.9  106.0  21.0      ! [Ke04]
    6.12   6.11   54.8  102.0  20.0      ! [Ke04]
    6.12   6.11   55.1  78.0  16.0      ! [Ke04]
    6.12   6.11   60.7  103.0  22.0      ! [Ke04]
    6.12   6.11   60.9  81.0  16.0      ! [Ke04]
    6.12   6.11   66.1  108.0  22.0      ! [Ke04]
    6.12   6.11   66.4  79.0  16.0      ! [Ke04]
    6.12   6.11   71.5  85.0  17.0      ! [Ke04]
    6.12   6.11   177.0  42.0  8.0      ! [Ke04]
    6.12   6.11   185.9  43.0  9.0      ! [Ke04]
    6.12   6.11   199.8  43.0  9.0      ! [Ke04]
    6.12   6.11   32.5     72.5    3.0         ! [Ak13]
    6.12   6.11   47.5     79.8    3.3         ! [Ak13]
    6.12   6.11   59.4     71.2    2.9         ! [Ak13]
    6.12   6.11   69.6     71.9    2.9         ! [Ak13]
    8.16   6.11    7.2     0.7    1.7         ! [Ak13]
    8.16   6.11   20.7     7.7    1.0         ! [Ak13]
    8.16   6.11   31.6     3.6    0.7         ! [Ak13]
    8.16   6.11   39.8    14.1    1.3         ! [Ak13]
    8.16   6.11   46.8    11.3    1.1         ! [Ak13]
    8.16   6.11   53.1    18.1    1.4         ! [Ak13]
    8.16   6.11   58.8    17.3    1.1         ! [Ak13]
    8.16   6.11   64.1    13.0    1.1         ! [Ak13]
    8.16   6.11   69.1    18.1    1.3         ! [Ak13]
    6.12   6.11   67.61  73.47  2.95357      ! [Ma16]
    6.12   6.11   66.5  74.58  3.00456      ! [Ma16]
    6.12   6.11   65.39  74.49  3.00456      ! [Ma16]
    6.12   6.11   64.26  75.58  3.04573      ! [Ma16]
    6.12   6.11   63.12  76.54  3.08501      ! [Ma16]
    6.12   6.11   61.97  78.69  3.16735      ! [Ma16]
    6.12   6.11   60.8  82.2  3.30861      ! [Ma16]
    6.12   6.11   59.62  83.11  3.34978      ! [Ma16]
    6.12   6.11   58.42  82.1  3.30861      ! [Ma16]
    6.12   6.11   57.2  81.91  3.29879      ! [Ma16]
    6.12   6.11   55.96  82.54  3.32032      ! [Ma16]
    6.12   6.11   54.7  83.54  3.3596      ! [Ma16]
    6.12   6.11   53.42  83.4  3.3596      ! [Ma16]
    6.12   6.11   52.12  83.98  3.38112      ! [Ma16]
    6.12   6.11   50.8  84.51  3.40076      ! [Ma16]
    6.12   6.11   49.44  83.67  3.36942      ! [Ma16]
    6.12   6.11   48.06  83.75  3.36942      ! [Ma16]
    6.12   6.11   46.65  83.46  3.3596      ! [Ma16]
    6.12   6.11   45.2  86.58  3.49292      ! [Ma16]
    6.12   6.11   43.72  87.08  3.51256      ! [Ma16]
    6.12   6.11   42.19  86.69  3.49292      ! [Ma16]
    6.12   6.11   40.62  87.53  3.53221      ! [Ma16]
    6.12   6.11   39.0  84.75  3.42041      ! [Ma16]
    6.12   6.11   37.32  85.11  3.43211      ! [Ma16]
    6.12   6.11   35.58  81.65  3.29879      ! [Ma16]
    6.12   6.11   33.76  78.06  3.15753      ! [Ma16]
    6.12   6.11   31.85  70.69  2.86142      ! [Ma16]
    6.12   6.11   29.84  59.56  2.41615      ! [Ma16]
    6.12   6.11   27.71  45.06  1.82584      ! [Ma16]
    6.12   6.11   25.44  29.08  1.18663      ! [Ma16]
    6.12   6.11   22.98  15.76  0.657343      ! [Ma16]
    6.12   6.11   20.28  8.23  0.380789      ! [Ma16]
    6.12   6.11   17.24  4.23  0.65192      ! [Ma16]
    6.12   6.11   13.79  2.86  1.37058      ! [Ma16]
    6.12   6.11   10.53  2.29  2.05039      ! [Ma16]
    6.12   6.10   67.61  2.56  0.278568      ! [Ma16]
    6.12   6.10   66.5  2.66  0.291548      ! [Ma16]
    6.12   6.10   65.39  2.68  0.291548      ! [Ma16]
    6.12   6.10   64.26  2.78  0.300832      ! [Ma16]
    6.12   6.10   63.12  2.79  0.300832      ! [Ma16]
    6.12   6.10   61.97  2.91  0.313847      ! [Ma16]
    6.12   6.10   60.8  2.89  0.310161      ! [Ma16]
    6.12   6.10   59.62  3.01  0.32311      ! [Ma16]
    6.12   6.10   58.42  2.93  0.313847      ! [Ma16]
    6.12   6.10   57.2  2.84  0.300832      ! [Ma16]
    6.12   6.10   55.96  2.87  0.300832      ! [Ma16]
    6.12   6.10   54.7  2.82  0.300832      ! [Ma16]
    6.12   6.10   53.42  2.82  0.300832      ! [Ma16]
    6.12   6.10   52.12  2.73  0.291548      ! [Ma16]
    6.12   6.10   50.8  2.65  0.278568      ! [Ma16]
    6.12   6.10   49.44  2.65  0.278568      ! [Ma16]
    6.12   6.10   48.06  2.54  0.26      ! [Ma16]
    6.12   6.10   46.65  2.48  0.26      ! [Ma16]
    6.12   6.10   45.2  2.38  0.246982      ! [Ma16]
    6.12   6.10   43.72  2.26  0.237697      ! [Ma16]
    6.12   6.10   42.19  2.23  0.228473      ! [Ma16]
    6.12   6.10   40.62  2.07  0.215407      ! [Ma16]
    6.12   6.10   39.0  1.96  0.206155      ! [Ma16]
    6.12   6.10   37.32  1.79  0.183848      ! [Ma16]
    6.12   6.10   35.58  1.59  0.161555      ! [Ma16]
    6.12   6.10   33.76  1.37  0.139284      ! [Ma16]
    6.12   6.10   31.85  1.17  0.12083      ! [Ma16]
    6.12   6.10   29.84  0.98  0.0984886      ! [Ma16]
    6.12   6.10   27.71  0.8  0.08544      ! [Ma16]
    6.12   6.10   25.44  0.6  0.0632456      ! [Ma16]
    6.12   6.10   22.98  0.47  0.0632456      ! [Ma16]
    6.12   6.10   20.28  0.34  0.0447214      ! [Ma16]
    6.12   6.10   17.24  0.23  0.05      ! [Ma16]
    6.12   6.10   13.79  0.19  0.10198      ! [Ma16]
    6.12   6.10   10.53  0.05  0.05      ! [Ma16]
    3.07   4.07   1.947  293.6    -0.038   ! [Ge17]
    3.07   4.07   2.666  292.6    -0.064   ! [Ge17]
    3.07   4.07   3.300  295.0    -0.035   ! [Ge17]
    3.07   4.07   3.960  308.6    -0.022   ! [Ge17]
    3.07   4.07   4.56   380.5    -0.013   ! [Ge17]
    3.07   4.07   5.14   430.0    -0.040   ! [Ge17]
    3.07   4.07   5.78   299.8    -0.031   ! [Ge17]
    3.07   4.07   6.35   238.3    -0.072   ! [Ge17]
    3.07   4.07   6.91   180.0    -0.031   ! [Ge17]
    3.07   4.07   7.46   150.9    -0.096   ! [Ge17]
    3.07   4.07   8.0    100.0    -0.056   ! [Ge17]
    3.07   4.07   8.64    96.3    -0.072   ! [Ge17]
    3.07   4.07   9.09    75.2    -0.063   ! [Ge17]
    3.07   4.07   9.62    78.9    -0.026   ! [Ge17]
    3.07   4.07   10.16   65.2    -0.081   ! [Ge17]
    8.16   6.10  3250.0    1.77    0.80    ! [Ba05]
#    8.16   6.11  3250.0    9.18    0.76    ! [Ba05]
    8.16   5.10  3250.0   10.60    0.40    ! [Ba05]
#    8.16   5.11  3250.0   10.90    0.40    ! [Ba05]
    8.16   4.07  3250.0   10.30    0.50    ! [Ba05]
    8.16   4.08  3250.0    7.63    0.37    ! [Ba05]
#    8.16   4.09  3250.0    6.15    0.52    ! [Ba05]
#    8.16   4.10  3250.0    0.89    0.52    ! [Ba05]
    8.16   6.10     1.0    7.40   0.800    ! for bump
    8.16   6.10    90.0    7.40   0.800    ! [RV84]*
    8.16   6.10   155.0    1.00   0.200    ! [RV84]
    8.16   6.10   156.0    1.00   0.200    ! [RV84]
    8.16   6.10   516.0    1.60  -0.300    ! [W90]i
    8.16   6.10  2100.0    1.83   0.210    ! [Ol83]
    8.16   5.11    45.0   25.00   8.000    ! for bump
    8.16   5.11   156.0   14.00   9.000    ! [RV84]
    8.16   5.11   389.0   14.70  -0.050    ! [We98]
    8.16   5.11   516.0   15.60  -0.050    ! [W90]r  
    8.16   5.11  2100.0   15.40   1.500    ! [Ol83]
    8.16   6.11   69.93 17.23 0.44      ! [Ma18]
    8.16   6.11   69.69 17.18 0.44      ! [Ma18]
    8.16   6.11   69.46 16.92 0.43      ! [Ma18]
    8.16   6.11   69.22 16.73 0.43      ! [Ma18]
    8.16   6.11   68.98 16.57 0.42      ! [Ma18]
    8.16   6.11   68.75 16.48 0.42      ! [Ma18]
    8.16   6.11   68.52 16.49 0.42      ! [Ma18]
    8.16   6.11   68.28 16.42 0.42      ! [Ma18]
    8.16   6.11   68.04 16.34 0.42      ! [Ma18]
    8.16   6.11   67.81 16.39 0.42      ! [Ma18]
    8.16   6.11   67.57 16.51 0.42      ! [Ma18]
    8.16   6.11   67.33 16.79 0.43      ! [Ma18]
    8.16   6.11   67.09 17.15 0.43      ! [Ma18]
    8.16   6.11   66.85 17.42 0.44      ! [Ma18]
    8.16   6.11   66.61 17.62 0.45      ! [Ma18]
    8.16   6.11   66.38 17.6 0.45      ! [Ma18]
    8.16   6.11   66.13 17.44 0.44      ! [Ma18]
    8.16   6.11   65.89 17.33 0.44      ! [Ma18]
    8.16   6.11   65.65 17.25 0.44      ! [Ma18]
    8.16   6.11   65.41 17.34 0.44      ! [Ma18]
    8.16   6.11   65.15 17.66 0.45      ! [Ma18]
    8.16   6.11   64.9 17.95 0.45      ! [Ma18]
    8.16   6.11   64.66 18.08 0.46      ! [Ma18]
    8.16   6.11   64.41 18.15 0.46      ! [Ma18]
    8.16   6.11   64.16 18.09 0.46      ! [Ma18]
    8.16   6.11   63.91 17.8 0.45      ! [Ma18]
    8.16   6.11   63.65 17.83 0.45      ! [Ma18]
    8.16   6.11   63.4 18.0 0.46      ! [Ma18]
    8.16   6.11   63.15 17.83 0.45      ! [Ma18]
    8.16   6.11   62.89 17.69 0.45      ! [Ma18]
    8.16   6.11   62.63 17.62 0.45      ! [Ma18]
    8.16   6.11   62.38 17.57 0.45      ! [Ma18]
    8.16   6.11   62.12 17.74 0.45      ! [Ma18]
    8.16   6.11   61.87 18.02 0.46      ! [Ma18]
    8.16   6.11   61.61 18.33 0.47      ! [Ma18]
    8.16   6.11   61.35 18.67 0.48      ! [Ma18]
    8.16   6.11   61.09 18.87 0.48      ! [Ma18]
    8.16   6.11   60.83 18.84 0.48      ! [Ma18]
    8.16   6.11   60.57 18.8 0.48      ! [Ma18]
    8.16   6.11   60.31 18.8 0.48      ! [Ma18]
    8.16   6.11   60.04 18.81 0.48      ! [Ma18]
    8.16   6.11   59.78 18.96 0.48      ! [Ma18]
    8.16   6.11   59.51 19.13 0.49      ! [Ma18]
    8.16   6.11   59.25 19.2 0.49      ! [Ma18]
    8.16   6.11   58.98 19.32 0.49      ! [Ma18]
    8.16   6.11   58.71 19.5 0.49      ! [Ma18]
    8.16   6.11   58.44 19.63 0.5      ! [Ma18]
    8.16   6.11   58.17 19.64 0.5      ! [Ma18]
    8.16   6.11   57.89 19.62 0.5      ! [Ma18]
    8.16   6.11   57.63 19.64 0.5      ! [Ma18]
    8.16   6.11   57.36 19.64 0.5      ! [Ma18]
    8.16   6.11   57.08 19.65 0.5      ! [Ma18]
    8.16   6.11   56.81 19.82 0.5      ! [Ma18]
    8.16   6.11   56.54 19.92 0.5      ! [Ma18]
    8.16   6.11   56.26 20.01 0.51      ! [Ma18]
    8.16   6.11   55.98 20.25 0.51      ! [Ma18]
    8.16   6.11   55.7 20.45 0.52      ! [Ma18]
    8.16   6.11   55.43 20.58 0.52      ! [Ma18]
    8.16   6.11   55.15 20.82 0.53      ! [Ma18]
    8.16   6.11   54.86 20.97 0.53      ! [Ma18]
    8.16   6.11   54.57 20.92 0.53      ! [Ma18]
    8.16   6.11   54.28 20.93 0.53      ! [Ma18]
    8.16   6.11   53.99 20.99 0.53      ! [Ma18]
    8.16   6.11   53.72 20.98 0.53      ! [Ma18]
    8.16   6.11   53.44 20.96 0.53      ! [Ma18]
    8.16   6.11   53.15 21.17 0.53      ! [Ma18]
    8.16   6.11   52.86 21.31 0.54      ! [Ma18]
    8.16   6.11   52.56 21.39 0.54      ! [Ma18]
    8.16   6.11   52.26 21.33 0.54      ! [Ma18]
    8.16   6.11   51.96 21.31 0.54      ! [Ma18]
    8.16   6.11   51.67 21.59 0.54      ! [Ma18]
    8.16   6.11   51.37 22.0 0.55      ! [Ma18]
    8.16   6.11   51.06 22.18 0.56      ! [Ma18]
    8.16   6.11   50.77 22.29 0.56      ! [Ma18]
    8.16   6.11   50.48 21.99 0.55      ! [Ma18]
    8.16   6.11   50.16 21.5 0.54      ! [Ma18]
    8.16   6.11   49.85 21.47 0.54      ! [Ma18]
    8.16   6.11   49.54 21.37 0.54      ! [Ma18]
    8.16   6.11   49.23 21.27 0.54      ! [Ma18]
    8.16   6.11   48.92 21.36 0.54      ! [Ma18]
    8.16   6.11   48.61 21.63 0.54      ! [Ma18]
    8.16   6.11   48.31 21.91 0.55      ! [Ma18]
    8.16   6.11   48.0 22.03 0.56      ! [Ma18]
    8.16   6.11   47.69 21.9 0.55      ! [Ma18]
    8.16   6.11   47.37 21.69 0.55      ! [Ma18]
    8.16   6.11   47.04 21.55 0.54      ! [Ma18]
    8.16   6.11   46.72 21.51 0.54      ! [Ma18]
    8.16   6.11   46.4 21.47 0.54      ! [Ma18]
    8.16   6.11   46.07 21.52 0.54      ! [Ma18]
    8.16   6.11   45.73 21.42 0.54      ! [Ma18]
    8.16   6.11   45.4 21.29 0.54      ! [Ma18]
    8.16   6.11   45.08 21.21 0.54      ! [Ma18]
    8.16   6.11   44.75 20.96 0.53      ! [Ma18]
    8.16   6.11   44.41 20.8 0.52      ! [Ma18]
    8.16   6.11   44.08 20.76 0.52      ! [Ma18]
    8.16   6.11   43.74 20.55 0.52      ! [Ma18]
    8.16   6.11   43.4 20.39 0.51      ! [Ma18]
    8.16   6.11   43.07 20.18 0.51      ! [Ma18]
    8.16   6.11   42.73 19.93 0.5      ! [Ma18]
    8.16   6.11   42.38 19.54 0.5      ! [Ma18]
    8.16   6.11   42.02 19.02 0.48      ! [Ma18]
    8.16   6.11   41.65 18.59 0.47      ! [Ma18]
    8.16   6.11   41.3 18.25 0.46      ! [Ma18]
    8.16   6.11   40.96 17.83 0.45      ! [Ma18]
    8.16   6.11   40.61 17.41 0.44      ! [Ma18]
    8.16   6.11   40.26 16.92 0.43      ! [Ma18]
    8.16   6.11   39.89 16.42 0.42      ! [Ma18]
    8.16   6.11   39.51 15.92 0.41      ! [Ma18]
    8.16   6.11   39.15 15.48 0.4      ! [Ma18]
    8.16   6.11   38.78 14.98 0.38      ! [Ma18]
    8.16   6.11   38.4 14.3 0.37      ! [Ma18]
    8.16   6.11   38.04 13.61 0.35      ! [Ma18]
    8.16   6.11   37.67 13.15 0.34      ! [Ma18]
    8.16   6.11   37.28 12.75 0.33      ! [Ma18]
    8.16   6.11   36.9 12.3 0.32      ! [Ma18]
    8.16   6.11   36.52 11.71 0.31      ! [Ma18]
    8.16   6.11   36.11 10.72 0.28      ! [Ma18]
    8.16   6.11   35.71 9.57 0.25      ! [Ma18]
    8.16   6.11   35.31 8.43 0.23      ! [Ma18]
    8.16   6.11   34.9 7.47 0.2      ! [Ma18]
    8.16   6.11   34.52 6.75 0.19      ! [Ma18]
    8.16   6.11   34.12 6.23 0.17      ! [Ma18]
    8.16   6.11   33.69 5.79 0.16      ! [Ma18]
    8.16   6.11   33.28 5.35 0.15      ! [Ma18]
    8.16   6.11   32.87 4.8 0.14      ! [Ma18]
    8.16   6.11   32.41 4.17 0.13      ! [Ma18]
    8.16   6.11   31.98 3.44 0.11      ! [Ma18]
    8.16   6.11   31.58 2.76 0.1      ! [Ma18]
    8.16   6.11   31.13 2.27 0.09      ! [Ma18]
    8.16   6.11   30.67 1.78 0.08      ! [Ma18]
    8.16   6.11   30.23 1.33 0.07      ! [Ma18]
    8.16   6.11   29.77 0.96 0.07      ! [Ma18]
    8.16   6.11   29.3 0.46 0.06      ! [Ma18]
    6.12   4.07   100.0    15.9    0.721      ! [Ba19]
    6.12   4.07   120.0    15.6    0.806      ! [Ba19]
    6.12   4.07   140.0    14.2    0.806      ! [Ba19]
    6.12   4.07   160.0    12.9    0.583      ! [Ba19]
    6.12   4.07   180.0    12.2    0.583      ! [Ba19]
    6.12   4.07   200.0    12.9    0.583      ! [Ba19]
    6.12   4.07   220.0    11.1    0.424      ! [Ba19]
    6.12   6.11   100.0    70.2    1.612      ! [Ba19]
    6.12   6.11   120.0    61.5    1.432      ! [Ba19]
    6.12   6.11   140.0    57.5    1.334      ! [Ba19]
    6.12   6.11   160.0    53.9    1.334      ! [Ba19]
    6.12   6.11   180.0    50.7    1.217      ! [Ba19]
    6.12   6.11   200.0    50.2    1.217      ! [Ba19]
    6.12   6.11   220.0    47.8    1.118      ! [Ba19]
   26.56   4.07   230.0    0.62     0.031   ! [Ya04]
   26.56   4.07   800.0    3.44     0.26    ! [Mi95]
   26.56   4.07  1200.0    5.91     0.47    ! [Mi95]
   26.56   4.07  1600.0    7.22     0.56    ! [Mi95]
   26.56   4.07  2600.0    10.4     0.8     ! [Mi95]
   26.56   4.10   800.0    1.12     0.1    ! [Mi95]
   26.56   4.10  1200.0    2.07     0.19    ! [Mi95]
   26.56   4.10  2600.0    4.22     0.39     ! [Mi95]
   26.56   4.07   973.0    3.09     0.3   ! [Na04]
   26.56   4.07   45.       0.137      0.018 ! [Ti11]
   26.56   4.07   67.       0.206      0.021 ! [Ti11]
   26.56   4.07   99.       0.271      0.026 ! [Ti11]
   26.56   4.07   149.      0.329      0.034 ! [Ti11]
   26.56   4.07   249.      0.873      0.073 ! [Ti11]
   26.56   4.07   400.      1.29       0.13 ! [Ti11]
   26.56   4.07   600.      2.38       0.21 ! [Ti11]
   26.56   4.07   799.      3.54       0.33 ! [Ti11]
   26.56   4.07   1199.     6.05       0.53 ! [Ti11]
   26.56   4.07   1598.     8.33       0.76 ! [Ti11]
   26.56   4.07   2605.     9.07       0.85 ! [Ti11]
    26.56   4.07   300.0    0.891  0.076   ! [Ti08]
    26.56   4.07   500.0    1.90   0.16   ! [Ti08]
    26.56   4.07   750.0    3.19   0.30   ! [Ti08]
    26.56   4.07  1000.0    4.87   0.40   ! [Ti08]
    26.56   4.07  1500.0    7.30   0.66   ! [Ti08]
    26.56   4.07  2600.0    8.91   0.82   ! [Ti08]
   14.28   4.10   57.8  0.0007  0.000353      ! iMIEX97
   14.28   4.10   62.7  0.00139  0.000451      ! iMIEX97
   14.28   4.10   66.5  0.00221  0.000338      ! iMIEX97
   14.28   4.10   70.0  0.00394  0.000446      ! iMIEX97
   14.28   4.10   73.5  0.00788  0.001      ! iMIEX97
   14.28   4.10   80.1  0.00919  0.00109      ! iMIEX97
   14.28   4.10   86.2  0.0178  0.00166      ! iMIEX97
   14.28   4.10   92.1  0.0193  0.00174      ! iMIEX97
   14.28   4.10   97.0  0.0182  0.00189      ! iMIEX97
   14.28   4.10   97.7  0.0231  0.00207      ! iMIEX97
   14.28   4.10   106.0  0.025  0.002      ! iMIEX97
   14.28   4.10   115.0  0.042  0.00356      ! iMIEX97
   14.28   4.10   126.0  0.027  0.002      ! iMIEX97
   14.28   4.10   135.0  0.042  0.004      ! iMIEX97
   14.28   4.10   144.0  0.051  0.00466      ! iMIEX97
   14.28   4.10   153.0  0.058  0.00505      ! iMIEX97
   14.28   4.10   162.0  0.063  0.005      ! iMIEX97
   14.28   4.10   252.0  0.194  0.0084      ! iMIEX97
   14.28   4.10   294.0  0.276  0.0114      ! iMIEX97
   14.28   4.10   358.0  0.386  0.0202      ! iMIEX97
   14.28   4.10   394.0  0.51  0.0253      ! iMIEX97
   14.28   4.10   1600.0  1.79  0.14      ! iMIEX97
    12.24   4.07   800.0  8.18  0.71      ! [Mi95]
    12.24   4.07   1200.0  10.2  0.8      ! [Mi95]
    12.24   4.07   1600.0  10.6  0.8      ! [Mi95]
    12.24   4.07   2600.0  10.3  0.8      ! [Mi95]
    12.24   4.10   800.0  2.01  0.19      ! [Mi95]
    12.24   4.10   1200.0  2.53  0.23      ! [Mi95]
    12.24   4.10   1600.0  2.61  0.27      ! [Mi95]
    12.24   4.10   2600.0  3.05  0.28      ! [Mi95]


==> anc/isotope_cs.dat <==
"
""**.****|****.****|****.****|****.****|****.****|****.****|****.****|****.****|
"" * isotope_cs.dat *                              galprop package * 4/14/2000 
""**"****!****"****!****"****!****"****!****"****!****"****!****"****!****"****|
===="====!===="====!===="====!===="====!===="====!===="====!===="====!===="====!
"
"   Zi.Ai  Zf.Af  Emev/n    CSmb   CSerr       Ref. 
    5.10   6.10   155.     0.65   0.1      ! [Va63]
    5.11   6.10   155.     0.55   0.1      ! [Va63]
    7.14   6.10   155.     1.6    0.3      ! [Va63]
    7.15   4.07   156.      5.5     1.0     ! [Ga66]
    7.15   3.09   156.    0.0412  0.0061  ! [Do68]
    7.15   3.09   2200.     0.53     0.04    ! [Re65]
   11.23   3.09   1000.     0.158   -0.03    ! [Re65]
   11.23   3.09   2800.     0.302   -0.03    ! [Re65]
   12.24   3.09   1000.     0.130   -0.03    ! [Re65]
   12.24   6.11   100.     1.5     0.4       ! [Bi71]
   14.28   3.09   1000.     0.077   -0.03    ! [Re65]
   14.28   6.11    50.     0.14    0.03      ! [Bi71]
   14.28   6.11   153.     1.22    0.10      ! [Bi71]
   12.24   4.09   600.0    3.95   0.99     ! TOBV natSi-sem
    13.27   4.09  1200.0    3.    1.4  ! [He06]
$    26.56   3.08  1200.0    1.6     0.5  ! [He06]
    26.56   3.09  1200.0    0.22   0.13  ! [He06]
    26.56   4.09  1200.0    2.1    0.7  ! [He06]
    26.56   4.07   973.0    3.09     0.3   ! [Na04]
    26.56   4.09   973.0    2.11     0.2   ! [Na04]
    26.56   5.10   973.0    2.03     0.2   ! [Na04]
    26.56   5.11   973.0    3.82     0.4   ! [Na04]


==> anc/p_cs_fits.dat <==
"
""**.****|****.****|****.****|****.****|****.****|****.****|****.****|****.****|
"" * p_cs_fits.dat *                               galprop package * 4/14/2000 
""**"****!****"****!****"****!****"****!****"****!****"****!****"****!****"****|
"
****.****|****.****|****.****|****.****|****.****|****.****|****.****|****.****|
"                             ### Igor Moskalenko, NASA/GSFC ###  3/23/2000 ###
" The p_cs_fits.dat file contains parameters of the cross sections for specific
" proton induced reactions p+(zi,ai) -> (zf,af) +X
" Negative value of "a" shows which value of "kopt" from a standard set should 
" be used for this particular channel.
" Any character in the 1st column can be used to comment the line.
===="====!===="====!===="====!===="====!===="====!===="====!===="====!===="====!
  8   93   1     <-- array dimensions 
"
" # New cross sections 2001/11/01
"
    26.56   4.09   -20.        0.        0.        0.        0.        0.   ! ST
    26.56  26.54   -20.        0.        0.        0.        0.        0.   ! ST
    26.56  26.53   -20.        0.        0.        0.        0.        0.   ! ST
    26.56  21.48    -2.        0.        0.        0.        0.        0.   ! ST
    26.56  18.39   -10.        0.        0.        0.        0.        0.   ! W 
    26.54  26.53   -20.        0.        0.        0.        0.        0.   ! ST
    25.55  25.54   -20.        0.        0.        0.        0.        0.   ! ST
    17.37  17.36   -20.        0.        0.        0.        0.        0.   ! ST
    17.37  17.35   -20.        0.        0.        0.        0.        0.   ! ST
    14.28  13.25   -10.        0.        0.        0.        0.        0.   ! W 
    14.28   6.13    -2.        0.        0.        0.        0.        0.   ! ST
    14.28   4.09   -10.        0.        0.        0.        0.        0.   ! W 
    14.28   6.11   -20.        0.        0.        0.        0.        0.   ! ST
    12.24  11.23   -10.        0.        0.        0.        0.        0.   ! W 
    12.24  11.21   -10.        0.        0.        0.        0.        0.   ! W 
    12.24  10.22   -10.        0.        0.        0.        0.        0.   ! W 
    12.24  10.21   -10.        0.        0.        0.        0.        0.   ! W 
    12.24  10.20   -10.        0.        0.        0.        0.        0.   ! W 
    12.24   7.13    -2.        0.        0.        0.        0.        0.   ! ST
    12.24   5.11   -20.        0.        0.        0.        0.        0.   ! ST
    12.24   5.10   -20.        0.        0.        0.        0.        0.   ! ST
    12.24   4.10   -20.        0.        0.        0.        0.        0.   ! ST
    12.24   4.09   -10.        0.        0.        0.        0.        0.   ! W
    12.24   3.07   -20.        0.        0.        0.        0.        0.   ! ST
    12.24   3.06   -20.        0.        0.        0.        0.        0.   ! ST
     8.16   0.11    27.34      8.945     0.7662    1.422e-2  1.e2     15.   ! gt
     7.15   7.14   -20.        0.        0.        0.        0.        0.   ! ST
     7.15   7.13   -10.        0.        0.        0.        0.        0.   ! W 
     7.15   6.13   -10.        0.        0.        0.        0.        0.   ! W 
     7.15   6.11   -10.        0.        0.        0.        0.        0.   ! ST
     7.15   5.11   -10.        0.        0.        0.        0.        0.   ! ST
     7.15   4.10   -20.        0.        0.        0.        0.        0.   ! ST
     7.15   4.09   -20.        0.        0.        0.        0.        0.   ! ST
     7.15   4.07    -3.        0.        0.        0.        0.        0.   ! const
     7.15   3.07    -3.        0.        0.        0.        0.        0.   ! const
     7.15   3.06   -20.        0.        0.        0.        0.        0.   ! ST
     7.14   6.13   -10.        0.        0.        0.        0.        0.   ! W 
     7.14   0.11    17.5       7.713     0.6084    7.03e-2  25.7       5.   ! gt
     7.14   0.10    12.4       5.25      0.9843    6.255e-2 49.48     15.   ! gt
     7.14   4.10     1.96      9.99      0.005     0.003   220.0      15.   !~ST
     7.14   4.09     2.122     3.53      1.66      0.0553   60.0      15.   ! A9
     6.13   4.09     7.0       5.38      1.1       0.0879   40.0      10.   ! A9
     6.12   6.11    -2.        0.        0.        0.        0.        0.   ! gt
     5.11   5.10   -20.        0.        0.        0.        0.        0.   ! ST
     5.11   4.10   -10.        0.        0.        0.        0.        0.   ! W
     5.11   4.09   -10.        0.        0.        0.        0.        0.   ! W 
     5.11   3.09   -20.        0.        0.        0.        0.        0.   ! ST
     5.11   3.07   -20.        0.        0.        0.        0.        0.   ! ST
     5.11   3.06   -20.        0.        0.        0.        0.        0.   ! ST
     5.10   4.09   -10.        0.        0.        0.        0.        0.   ! W 
     5.10   4.07   -10.        0.        0.        0.        0.        0.   ! W 
     4.09   4.07   -10.        0.        0.        0.        0.        0.   ! W 
     4.09   3.07   -20.        0.        0.        0.        0.        0.   ! ST
     4.09   3.06   -20.        0.        0.        0.        0.        0.   ! ST
     4.07   3.06   -20.        0.        0.        0.        0.        0.   ! ST
     3.07   3.06   -20.        0.        0.        0.        0.        0.   ! ST
" # Old fits
" A = 9           a/-kopt      b         c         d         g  Emin,MeV/nucleon
"     A1     9Li
     4.10   3.09   -20.        0.        0.        0.        0.        0.   ! ST
     5.10   3.09   -20.        0.        0.        0.        0.        0.   ! ST
     6.12   3.09   -20.        0.        0.        0.        0.        0.   ! ST
     6.13   3.09   -20.        0.        0.        0.        0.        0.   ! ST
     7.14   3.09   -20.        0.        0.        0.        0.        0.   ! ST
     7.15   3.09   -20.        0.        0.        0.        0.        0.   ! ST
     8.16   3.09   -20.        0.        0.        0.        0.        0.   ! ST
    10.20   3.09   -20.        0.        0.        0.        0.        0.   ! ST
    12.24   3.09   -20.        0.        0.        0.        0.        0.   ! ST
    14.28   3.09   -20.        0.        0.        0.        0.        0.   ! ST
"            9Be
     4.10   4.09   -20.        0.        0.        0.        0.        0.   ! ST
"    5.11   4.09    14.5      10.5       0.004     0.008    36.0      15.   ! A9
     6.12   4.09     6.10     10.1       0.001     1.621e-3 10.0      35.   ! A9
     8.16   4.09     4.20      5.96      1.406     1.474e-2 82.75     30.   ! A9
    10.20   4.09   -20.        0.        0.        0.        0.        0.   ! ST
"            9C
     6.12   6.09   -20.        0.        0.        0.        0.        0.   ! ST
     6.13   6.09   -20.        0.        0.        0.        0.        0.   ! ST
     7.14   6.09   -20.        0.        0.        0.        0.        0.   ! ST
     8.16   6.09   -20.        0.        0.        0.        0.        0.   ! ST
"
" A = 10          a/-kopt      b         c         d         g  Emin,MeV/nucleon
"     A1    10Be
     6.12   4.10     3.589    10.0       0.003     2.585e-3 250.5     15.   ! gt
     6.13   4.10     6.0      10.5       0.004     0.008    36.0      15.   ! ~
     8.16   4.10     2.08     10.12      0.008     0.002   240.0      15.   ! A9
    10.20   4.10   -20.        0.        0.        0.        0.        0.   ! ST
    14.28   4.10   -20.        0.        0.        0.        0.        0.   ! ST
"           10B
     7.15   5.10   -20.        0.        0.        0.        0.        0.   ! ST
"           10C
     7.15   6.10   -20.        0.        0.        0.        0.        0.   ! ST
"           10A
     6.12   0.10    21.0      14.2       0.571     2.086e-2 14.46     24.   ! gt
     6.13   0.10    15.0       7.164     0.815     0.226    20.8       6.   !est
     8.16   0.10    12.35      7.606     1.010     2.337e-2 87.95     30.   ! gt
"
" A = 11          a/-kopt      b         c         d         g  Emin,MeV/nucleon
"     A1    11Be
     6.13   4.11   -20.        0.        0.        0.        0.        0.   ! ST
     7.15   4.11   -20.        0.        0.        0.        0.        0.   ! ST
    10.20   4.11   -20.        0.        0.        0.        0.        0.   ! ST
    12.24   4.11   -20.        0.        0.        0.        0.        0.   ! ST
"           11B
     6.13   5.11   -20.        0.        0.        0.        0.        0.   ! ST
    10.20   5.11   -20.        0.        0.        0.        0.        0.   ! ST
"           11C
     6.13   6.11   -20.        0.        0.        0.        0.        0.   ! ST
    10.20   6.11   -20.        0.        0.        0.        0.        0.   ! ST
    12.24   6.11   -20.        0.        0.        0.        0.        0.   ! ST
"           11A
"    6.12   0.11    58.32     18.792     0.010     5.872e-2 94.17     15.   ! gt








